Seeing through the confinement screen: DGLAP/BFKL mixing and light-ray matching in QCD

We argue that collider observables such as hadron number flux can be matched onto a linear combination of detectors/light-ray operators in perturbative QCD. The spectrum of detectors in QCD is subtle, due to recombination between the DGLAP and BFKL trajectories. We explain how to define and renormalize these trajectories at one-loop, systematically incorporating their recombination. The leading and subleading soft gluon theorems play an important role, and our analysis suggests the presence of an infinite series of further subleading soft theorems for squared-amplitudes/form factors. Combined with our light-ray matching hypothesis, the anomalous dimensions of recombined DGLAP/BFKL detectors yield a prediction for the energy dependence of the number of particles in a jet, as well as other predictions for more general energy-weighted hadron measurements. We compare these predictions to Monte-Carlo simulations, finding good agreement.

==> anc/RenormalizationMatrices.m <==
DivMatPureYM = {{-((4^(-1 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
          (-1 + \[Epsilon]))/((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*
          Gamma[1/2 - \[Epsilon]])) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(-4 + 13*\[Epsilon] - 
          14*\[Epsilon]^2 + 5*\[Epsilon]^3 - 2*\[Epsilon]^4))/
        (JL*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-4 + 13*\[Epsilon] - 14*\[Epsilon]^2 + 5*\[Epsilon]^3 - 
          2*\[Epsilon]^4))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(3*(-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(11 - 33*\[Epsilon] + 
          29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4))/
        (3*Pi^(3/2)*(3 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (CA*E^(EulerGamma*\[Epsilon])*g^2*
         Gamma[-\[Epsilon]])/(8*(2 + JL)*Pi^2*Gamma[1 - 2*\[Epsilon]]) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-\[Epsilon]])/
        (8*Pi^2*(JL - 2*\[Epsilon])*Gamma[1 - 2*\[Epsilon]]) + 
       ((g^2*(-72*CA*EulerGamma - 23*CA*JL + 12*CA*EulerGamma*JL - 
            38*CA*JL^2 + 48*CA*EulerGamma*JL^2 - 11*CA*JL^3 + 
            12*CA*EulerGamma*JL^3 - 36*CA*Pi*Cot[JL*Pi] + 
            6*CA*JL*Pi*Cot[JL*Pi] + 24*CA*JL^2*Pi*Cot[JL*Pi] + 
            6*CA*JL^3*Pi*Cot[JL*Pi] + 6*CA*(-6 + JL + 4*JL^2 + JL^3)*
             PolyGamma[0, JL] + 6*CA*(-6 + JL + 4*JL^2 + JL^3)*
             PolyGamma[0, 2 + JL]))/(48*(-1 + JL)*(2 + JL)*(3 + JL)*Pi^2*
           \[Epsilon]) + (g^2*(-72*CA*EulerGamma - 
            23*CA*(-2 - JL + 2*\[Epsilon]) + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) - 38*CA*(-2 - JL + 2*\[Epsilon])^2 + 
            48*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^2 - 
            11*CA*(-2 - JL + 2*\[Epsilon])^3 + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^3 - 36*CA*Pi*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 6*CA*Pi*(-2 - JL + 2*\[Epsilon])*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 24*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            6*CA*Pi*(-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 6*CA*(-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] + 
            6*CA*(-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -JL + 2*\[Epsilon]]))/
          (48*Pi^2*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])))/2, 
      -((2^(-3 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
          (1 + \[Epsilon])^2)/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
          Gamma[1/2 - \[Epsilon]])) + (2^(-3 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(1 + \[Epsilon])^2)/
        (Pi^(3/2)*(JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(-4 + 17*\[Epsilon] - 
          27*\[Epsilon]^2 + 19*\[Epsilon]^3 - 7*\[Epsilon]^4 + 
          2*\[Epsilon]^5))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(-4 + 17*\[Epsilon] - 
          27*\[Epsilon]^2 + 19*\[Epsilon]^3 - 7*\[Epsilon]^4 + 
          2*\[Epsilon]^5))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*\[Epsilon]*
         (1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + \[Epsilon])*(-22 + 77*\[Epsilon] - 91*\[Epsilon]^2 + 
          35*\[Epsilon]^3 - 7*\[Epsilon]^4 + 2*\[Epsilon]^5))/
        (3*(-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*(2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])*
         (-22 + 77*\[Epsilon] - 91*\[Epsilon]^2 + 35*\[Epsilon]^3 - 
          7*\[Epsilon]^4 + 2*\[Epsilon]^5))/(3*Pi^(3/2)*(-1 + \[Epsilon])*
         (2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-((1 + JL - 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]*
            Gamma[1 - \[Epsilon]]) + 2^(1 + 2*\[Epsilon])*Sqrt[Pi]*\[Epsilon]*
           (-JL + \[Epsilon]^2)*Gamma[-2*\[Epsilon]]))/
        (8*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]*Gamma[-2*\[Epsilon]]) + 
       (-1/8*(CA*g^2*(-25 - 5*JL + 5*JL^2 + JL^3 - 6*Pi*Cot[JL*Pi] - 
             5*JL*Pi*Cot[JL*Pi] + 5*JL^2*Pi*Cot[JL*Pi] + 
             5*JL^3*Pi*Cot[JL*Pi] + JL^4*Pi*Cot[JL*Pi] + 
             (-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*PolyGamma[0, JL] - 
             (-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*PolyGamma[0, 2 + JL]))/
           ((-1 + JL)*(2 + JL)*(3 + JL)*Pi^2*\[Epsilon]) - 
         (CA*g^2*(-25 - 5*(-2 - JL + 2*\[Epsilon]) + 
            5*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3 - 
            6*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            5*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            5*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 5*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            (-6 - 5*(-2 - JL + 2*\[Epsilon]) + 5*(-2 - JL + 2*\[Epsilon])^2 + 
              5*(-2 - JL + 2*\[Epsilon])^3 + (-2 - JL + 2*\[Epsilon])^4)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] - 
            (-6 - 5*(-2 - JL + 2*\[Epsilon]) + 5*(-2 - JL + 2*\[Epsilon])^2 + 
              5*(-2 - JL + 2*\[Epsilon])^3 + (-2 - JL + 2*\[Epsilon])^4)*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(8*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])))/2, 
      (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-5/2 + \[Epsilon])*
         Gamma[1 - \[Epsilon]])/((2 + JL)*Gamma[1/2 - \[Epsilon]]) - 
       (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-5/2 + \[Epsilon])*
         Gamma[1 - \[Epsilon]])/((JL - 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]), 
      -((2^(-2 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
          (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
           2*\[Epsilon]^4))/(JL*Pi^(3/2)*(-1 + \[Epsilon])*
          Gamma[3/2 - \[Epsilon]])) + (2^(-2 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]])}, 
     {(CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
        (8*(2 + JL)*Pi^2*Gamma[1 - 2*\[Epsilon]]) - 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
        (8*Pi^2*(JL - 2*\[Epsilon])*Gamma[1 - 2*\[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(JL*Pi^(3/2)*(-1 + \[Epsilon])^2*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])^2*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(3*(-1 + JL)*Pi^(3/2)*(4 - 2*\[Epsilon])*
         (-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(3*Pi^(3/2)*(-2 + \[Epsilon])*(-1 + \[Epsilon])*
         (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*(4^\[Epsilon]*Sqrt[Pi]*
           (-JL + \[Epsilon]^2)*Gamma[1 - 2*\[Epsilon]] + 
          \[Epsilon]*(-1 - JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]*
           Gamma[-\[Epsilon]]))/(4*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]*Gamma[1 - 2*\[Epsilon]]*
         Gamma[1/2 - \[Epsilon]]) + 
       ((CA*g^2*(1 + 8*JL + 3*JL^2 + 6*Pi*Cot[JL*Pi] - JL*Pi*Cot[JL*Pi] - 
            4*JL^2*Pi*Cot[JL*Pi] - JL^3*Pi*Cot[JL*Pi] - 
            (-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL] + 
            (-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, 2 + JL]))/
          (8*(-1 + JL)*(1 + JL)*(2 + JL)*(3 + JL)*Pi^2*\[Epsilon]) + 
         (CA*g^2*(1 + 8*(-2 - JL + 2*\[Epsilon]) + 3*(-2 - JL + 2*\[Epsilon])^
              2 + 6*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            4*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] - Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] - (-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] + (-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(8*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-1 - JL + 2*\[Epsilon])*
           (-JL + 2*\[Epsilon])*(1 - JL + 2*\[Epsilon])))/2, 
      -((2^(-3 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
          (1 + \[Epsilon]))/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
          Gamma[1/2 - \[Epsilon]])) - (2^(-3 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(1 + \[Epsilon]))/
        (Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(JL*Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         (-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-22 + 77*\[Epsilon] - 91*\[Epsilon]^2 + 35*\[Epsilon]^3 - 
          7*\[Epsilon]^4 + 2*\[Epsilon]^5))/(3*(-1 + JL)*Pi^(3/2)*
         (-1 + \[Epsilon])*(2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-22 + 77*\[Epsilon] - 91*\[Epsilon]^2 + 35*\[Epsilon]^3 - 
          7*\[Epsilon]^4 + 2*\[Epsilon]^5))/(3*Pi^(3/2)*(-1 + \[Epsilon])*
         (2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*(4^\[Epsilon]*Sqrt[Pi]*
           (1 + JL - \[Epsilon] - 2*\[Epsilon]^2 + \[Epsilon]^3)*
           Gamma[1 - 2*\[Epsilon]] + (1 + JL - 2*\[Epsilon])*\[Epsilon]*
           Gamma[1/2 - \[Epsilon]]*Gamma[-\[Epsilon]]))/
        (4*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[1 - 2*\[Epsilon]]*Gamma[1/2 - \[Epsilon]]) + 
       ((g^2*(-72*CA*EulerGamma - 23*CA*JL + 12*CA*EulerGamma*JL - 
            38*CA*JL^2 + 48*CA*EulerGamma*JL^2 - 11*CA*JL^3 + 
            12*CA*EulerGamma*JL^3 - 36*CA*Pi*Cot[JL*Pi] + 
            6*CA*JL*Pi*Cot[JL*Pi] + 24*CA*JL^2*Pi*Cot[JL*Pi] + 
            6*CA*JL^3*Pi*Cot[JL*Pi] + 6*CA*(-6 + JL + 4*JL^2 + JL^3)*
             PolyGamma[0, JL] + 6*CA*(-6 + JL + 4*JL^2 + JL^3)*
             PolyGamma[0, 2 + JL]))/(48*(-1 + JL)*(2 + JL)*(3 + JL)*Pi^2*
           \[Epsilon]) + (g^2*(-72*CA*EulerGamma - 
            23*CA*(-2 - JL + 2*\[Epsilon]) + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) - 38*CA*(-2 - JL + 2*\[Epsilon])^2 + 
            48*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^2 - 
            11*CA*(-2 - JL + 2*\[Epsilon])^3 + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^3 - 36*CA*Pi*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 6*CA*Pi*(-2 - JL + 2*\[Epsilon])*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 24*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            6*CA*Pi*(-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 6*CA*(-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] + 
            6*CA*(-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -JL + 2*\[Epsilon]]))/
          (48*Pi^2*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])))/2, 
      (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-5/2 + \[Epsilon])*
         Gamma[1 - \[Epsilon]])/((2 + JL)*(1 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*
         g^2*Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/
        ((1 + \[Epsilon])*(-JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]), 
      -((2^(-2 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
          (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
           2*\[Epsilon]^4))/(JL*Pi^(3/2)*(-1 + \[Epsilon])^2*
          Gamma[3/2 - \[Epsilon]])) + (2^(-2 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]])}, 
     {-1/64*(CA^2*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
          (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
           2*\[Epsilon]^4))/(JL*(-1 + \[Epsilon])^3*\[Epsilon]*
          Gamma[2 - 2*\[Epsilon]]) + (CA^2*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(64*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])^3*\[Epsilon]*Gamma[2 - 2*\[Epsilon]]) - 
       (CA^2*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (-1 + \[Epsilon]))/(4*(1 + JL)*(1 + JL - 2*\[Epsilon])*
         Gamma[3 - 2*\[Epsilon]]) - (CA^2*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 
          3*\[Epsilon]^3 + 2*\[Epsilon]^4))/(48*(-1 + JL)*(-1 + \[Epsilon])*
         Gamma[4 - 2*\[Epsilon]]) - (CA^2*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 
          3*\[Epsilon]^3 + 2*\[Epsilon]^4))/(48*(-1 + \[Epsilon])*
         (-3 - JL + 2*\[Epsilon])*Gamma[4 - 2*\[Epsilon]]) + 
       (g^2*((-6*CA^2*\[Epsilon])/(JL - 2*\[Epsilon]) + 
          (6*CA^2*EulerGamma*\[Epsilon]^2)/(JL - 2*\[Epsilon]) + 
          (12*CA^2*\[Epsilon]^2*(-2 + JL + 2*\[Epsilon]))/
           ((JL - 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon])) - 
          (9*2^(3 - 2*\[Epsilon])*CA^2*E^(EulerGamma*\[Epsilon])*\[Epsilon]*
            (-((4*Pi)^\[Epsilon]*\[Epsilon]*(11 + 19*\[Epsilon]^2)) + 
             2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(1 + 11*\[Epsilon]^2 + 3*
                \[Epsilon]^4))*Gamma[1 - 3*\[Epsilon]])/(Pi^(2*\[Epsilon])*
            (JL + 2*\[Epsilon])*Gamma[5 - 4*\[Epsilon]]*
            Gamma[2 - \[Epsilon]]) - (3*CA^2*E^(EulerGamma*\[Epsilon]))/
           (Pi^\[Epsilon]*(JL - 2*\[Epsilon])*Gamma[-2*\[Epsilon]]) - 
          (3*CA^2*E^(EulerGamma*\[Epsilon])*\[Epsilon])/(Pi^\[Epsilon]*
            (-1 + \[Epsilon])*(-JL + 2*\[Epsilon])*Gamma[-2*\[Epsilon]]) + 
          (CA^2*\[Epsilon]^2*(11 - 6*EulerGamma - 6*Log[Pi]))/
           ((-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon])) + 
          (6*CA^2*\[Epsilon]^2*Log[Pi])/(JL - 2*\[Epsilon]) - 
          (6*CA^2*\[Epsilon]^2*(EulerGamma + Log[Pi]))/(JL - 2*\[Epsilon]) + 
          (CA^2*\[Epsilon]*(-6 + \[Epsilon]*(-11 + 6*EulerGamma + 6*
                Log[Pi])))/((-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon]))))/
        (192*Pi*\[Epsilon]^3) + (g^2*((6*CA^2*\[Epsilon])/(2 + JL) - 
          (6*CA^2*EulerGamma*\[Epsilon]^2)/(2 + JL) - 
          (12*CA^2*(4 + JL - 4*\[Epsilon])*\[Epsilon]^2)/
           ((2 + JL)*(2 + JL - 4*\[Epsilon])*(-1 + 2*\[Epsilon])) + 
          (6*CA^2*\[Epsilon]^2)/((2 + JL)*Pi^\[Epsilon]*(-1 + \[Epsilon])*
            Gamma[1 - \[Epsilon]]) + (6*CA^2*\[Epsilon]^2)/
           ((2 + JL)*Pi^\[Epsilon]*Gamma[2 - \[Epsilon]]) + 
          (9*2^(3 - 2*\[Epsilon])*CA^2*E^(EulerGamma*\[Epsilon])*\[Epsilon]*
            (-((4*Pi)^\[Epsilon]*\[Epsilon]*(11 + 19*\[Epsilon]^2)) + 
             2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(1 + 11*\[Epsilon]^2 + 3*
                \[Epsilon]^4))*Gamma[1 - 3*\[Epsilon]])/(Pi^(2*\[Epsilon])*
            (2 + JL - 4*\[Epsilon])*Gamma[5 - 4*\[Epsilon]]*
            Gamma[2 - \[Epsilon]]) + (3*CA^2*E^(EulerGamma*\[Epsilon]))/
           ((2 + JL)*Pi^\[Epsilon]*Gamma[-2*\[Epsilon]]) - 
          (3*CA^2*E^(EulerGamma*\[Epsilon])*\[Epsilon])/
           ((2 + JL)*Pi^\[Epsilon]*(-1 + \[Epsilon])*Gamma[-2*\[Epsilon]]) - 
          (6*CA^2*\[Epsilon]^2*Log[Pi])/(2 + JL) + 
          (6*CA^2*\[Epsilon]^2*(EulerGamma + Log[Pi]))/(2 + JL) + 
          (CA^2*\[Epsilon]^2*(-11 + 6*EulerGamma + 6*Log[Pi]))/
           ((2 + JL - 4*\[Epsilon])*(-1 + 2*\[Epsilon])) + 
          (CA^2*\[Epsilon]*(-6 + \[Epsilon]*(-11 + 6*EulerGamma + 6*
                Log[Pi])))/((-1 + 2*\[Epsilon])*(-2 - JL + 4*\[Epsilon]))))/
        (192*Pi*\[Epsilon]^3) + 
       ((CA^2*g^2*(-36 - 30*JL + 23*JL^2 + 8*JL^3 - JL^4 - 
            18*JL*Pi*Cot[(JL*Pi)/2] + 3*JL^2*Pi*Cot[(JL*Pi)/2] + 
            12*JL^3*Pi*Cot[(JL*Pi)/2] + 3*JL^4*Pi*Cot[(JL*Pi)/2] - 
            18*JL^2*Pi*Cot[JL*Pi] + 3*JL^3*Pi*Cot[JL*Pi] + 
            12*JL^4*Pi*Cot[JL*Pi] + 3*JL^5*Pi*Cot[JL*Pi] + 
            6*JL*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL/2] + 
            3*JL^2*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL] + 
            36*JL*PolyGamma[0, 2 + JL] + 12*JL^2*PolyGamma[0, 2 + JL] - 
            27*JL^3*PolyGamma[0, 2 + JL] - 18*JL^4*PolyGamma[0, 2 + JL] - 
            3*JL^5*PolyGamma[0, 2 + JL]))/(48*(-1 + JL)*JL^2*(2 + JL)^2*
           (3 + JL)*Pi*\[Epsilon]) + 
         (CA^2*g^2*(-36 - 30*(-2 - JL + 2*\[Epsilon]) + 
            23*(-2 - JL + 2*\[Epsilon])^2 + 8*(-2 - JL + 2*\[Epsilon])^3 - 
            (-2 - JL + 2*\[Epsilon])^4 - 18*Pi*(-2 - JL + 2*\[Epsilon])*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 
            3*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] + 12*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 
            3*Pi*(-2 - JL + 2*\[Epsilon])^4*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] - 18*Pi*(-2 - JL + 2*\[Epsilon])^2*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 3*Pi*(-2 - JL + 2*\[Epsilon])^
              3*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            12*Pi*(-2 - JL + 2*\[Epsilon])^4*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 3*Pi*(-2 - JL + 2*\[Epsilon])^5*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 6*(-2 - JL + 2*\[Epsilon])*
             (-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, (-2 - JL + 
                2*\[Epsilon])/2] + 3*(-2 - JL + 2*\[Epsilon])^2*
             (-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -2 - JL + 2*
                \[Epsilon]] + 36*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 12*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 27*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 18*(-2 - JL + 2*\[Epsilon])^4*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 3*(-2 - JL + 2*\[Epsilon])^5*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(48*Pi*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])^2*
           (-JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])))/2, 
      (CA^2*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon])/(4*(1 + JL)*(1 + JL - 2*\[Epsilon])*
         Gamma[3 - 2*\[Epsilon]]) - (CA^2*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(32*JL*\[Epsilon]*
         (1 + \[Epsilon])*Gamma[3 - 2*\[Epsilon]]) - 
       (CA^2*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(32*\[Epsilon]*(1 + \[Epsilon])*
         (-2 - JL + 2*\[Epsilon])*Gamma[3 - 2*\[Epsilon]]) + 
       (CA^2*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (-2 + \[Epsilon])^2*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 
          3*\[Epsilon]^3 + 2*\[Epsilon]^4))/(48*(-1 + JL)*(-1 + \[Epsilon])*
         (2 + \[Epsilon])*Gamma[4 - 2*\[Epsilon]]) + 
       (CA^2*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (-2 + \[Epsilon])^2*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 
          3*\[Epsilon]^3 + 2*\[Epsilon]^4))/(48*(-1 + \[Epsilon])*
         (2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*Gamma[4 - 2*\[Epsilon]]) + 
       (g^2*((6*CA^2*\[Epsilon]*(1 + \[Epsilon]))/(-JL + 2*\[Epsilon]) - 
          (6*CA^2*EulerGamma*\[Epsilon]^2*(1 + \[Epsilon]))/
           (-JL + 2*\[Epsilon]) + (12*CA^2*\[Epsilon]^2*
            (JL*(-1 + \[Epsilon]) + 2*(-1 + 2*\[Epsilon] + \[Epsilon]^2)))/
           ((JL - 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon])) + 
          (9*2^(3 - 2*\[Epsilon])*CA^2*E^(EulerGamma*\[Epsilon])*\[Epsilon]*
            (-1 + 3*\[Epsilon])*(-((4*Pi)^\[Epsilon]*\[Epsilon]*(11 + 
                19*\[Epsilon]^2)) + 2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*
              (1 + 11*\[Epsilon]^2 + 3*\[Epsilon]^4))*
            Gamma[1 - 3*\[Epsilon]])/(Pi^(2*\[Epsilon])*(JL + 2*\[Epsilon])*
            Gamma[5 - 4*\[Epsilon]]*Gamma[2 - \[Epsilon]]) - 
          (3*CA^2*E^(EulerGamma*\[Epsilon])*(1 + \[Epsilon])^2)/
           (Pi^\[Epsilon]*(JL - 2*\[Epsilon])*(-1 + \[Epsilon])^2*
            Gamma[-2*\[Epsilon]]) - (6*CA^2*\[Epsilon]^2*(1 + \[Epsilon])*
            Log[Pi])/(-JL + 2*\[Epsilon]) - (6*CA^2*\[Epsilon]^2*
            (1 + \[Epsilon])*(EulerGamma + Log[Pi]))/(JL - 2*\[Epsilon]) + 
          (CA^2*\[Epsilon]^2*(-1 + 3*\[Epsilon])*(-11 + 6*EulerGamma + 
             6*Log[Pi]))/((-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon])) - 
          (CA^2*\[Epsilon]*(-1 + 3*\[Epsilon])*(-6 + \[Epsilon]*
              (-11 + 6*EulerGamma + 6*Log[Pi])))/((-1 + 2*\[Epsilon])*
            (JL + 2*\[Epsilon]))))/(192*Pi*\[Epsilon]^3) - 
       (g^2*((-6*CA^2*\[Epsilon]*(1 + \[Epsilon]))/(2 + JL) + 
          (6*CA^2*EulerGamma*\[Epsilon]^2*(1 + \[Epsilon]))/(2 + JL) - 
          (12*CA^2*\[Epsilon]^2*(JL - JL*\[Epsilon] + 4*\[Epsilon]^2))/
           ((2 + JL)*(2 + JL - 4*\[Epsilon])*(-1 + 2*\[Epsilon])) + 
          (9*2^(3 - 2*\[Epsilon])*CA^2*E^(EulerGamma*\[Epsilon])*\[Epsilon]*
            (-1 + 3*\[Epsilon])*(-((4*Pi)^\[Epsilon]*\[Epsilon]*(11 + 
                19*\[Epsilon]^2)) + 2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*
              (1 + 11*\[Epsilon]^2 + 3*\[Epsilon]^4))*
            Gamma[1 - 3*\[Epsilon]])/(Pi^(2*\[Epsilon])*
            (2 + JL - 4*\[Epsilon])*Gamma[5 - 4*\[Epsilon]]*
            Gamma[2 - \[Epsilon]]) - (3*CA^2*E^(EulerGamma*\[Epsilon])*
            (1 + \[Epsilon])^2)/((2 + JL)*Pi^\[Epsilon]*(-1 + \[Epsilon])^2*
            Gamma[-2*\[Epsilon]]) + (6*CA^2*\[Epsilon]^2*(1 + \[Epsilon])*
            Log[Pi])/(2 + JL) - (6*CA^2*\[Epsilon]^2*(1 + \[Epsilon])*
            (EulerGamma + Log[Pi]))/(2 + JL) + (CA^2*\[Epsilon]^2*
            (-1 + 3*\[Epsilon])*(-11 + 6*EulerGamma + 6*Log[Pi]))/
           ((2 + JL - 4*\[Epsilon])*(-1 + 2*\[Epsilon])) + 
          (CA^2*\[Epsilon]*(-1 + 3*\[Epsilon])*(-6 + \[Epsilon]*
              (-11 + 6*EulerGamma + 6*Log[Pi])))/((-1 + 2*\[Epsilon])*
            (-2 - JL + 4*\[Epsilon]))))/(192*Pi*\[Epsilon]^3) + 
       ((CA*g^2*(-72*CA - 204*CA*JL - 74*CA*JL^2 + 182*CA*JL^3 + 
            217*CA*JL^4 + 84*CA*JL^5 + 11*CA*JL^6 - 36*CA*JL*Pi*
             Cot[(JL*Pi)/2] - 66*CA*JL^2*Pi*Cot[(JL*Pi)/2] + 
            60*CA*JL^4*Pi*Cot[(JL*Pi)/2] + 36*CA*JL^5*Pi*Cot[(JL*Pi)/2] + 
            6*CA*JL^6*Pi*Cot[(JL*Pi)/2] + 36*CA*JL^2*Pi*Cot[JL*Pi] + 
            30*CA*JL^3*Pi*Cot[JL*Pi] - 30*CA*JL^4*Pi*Cot[JL*Pi] - 
            30*CA*JL^5*Pi*Cot[JL*Pi] - 6*CA*JL^6*Pi*Cot[JL*Pi] + 
            12*CA*JL*(1 + JL)^2*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, 
              JL/2] - 6*CA*JL^2*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*
             PolyGamma[0, JL] + 72*CA*JL*PolyGamma[0, 2 + JL] + 
            96*CA*JL^2*PolyGamma[0, 2 + JL] - 30*CA*JL^3*PolyGamma[0, 
              2 + JL] - 90*CA*JL^4*PolyGamma[0, 2 + JL] - 
            42*CA*JL^5*PolyGamma[0, 2 + JL] - 6*CA*JL^6*PolyGamma[0, 
              2 + JL]))/(96*(-1 + JL)*JL^2*(2 + JL)^2*(3 + JL)*Pi*
           \[Epsilon]) + (CA*g^2*(-72*CA - 204*CA*(-2 - JL + 2*\[Epsilon]) - 
            74*CA*(-2 - JL + 2*\[Epsilon])^2 + 182*CA*
             (-2 - JL + 2*\[Epsilon])^3 + 217*CA*(-2 - JL + 2*\[Epsilon])^4 + 
            84*CA*(-2 - JL + 2*\[Epsilon])^5 + 11*CA*(-2 - JL + 2*\[Epsilon])^
              6 - 36*CA*Pi*(-2 - JL + 2*\[Epsilon])*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] - 66*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^2*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] + 60*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 36*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^5*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] + 6*CA*Pi*(-2 - JL + 2*\[Epsilon])^6*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 36*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            30*CA*Pi*(-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] - 30*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 30*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^5*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            6*CA*Pi*(-2 - JL + 2*\[Epsilon])^6*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 12*CA*(-2 - JL + 2*\[Epsilon])*
             (-1 - JL + 2*\[Epsilon])^2*(-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, (-2 - JL + 2*\[Epsilon])/2] - 
            6*CA*(-2 - JL + 2*\[Epsilon])^2*(-6 - 5*(-2 - JL + 
                2*\[Epsilon]) + 5*(-2 - JL + 2*\[Epsilon])^2 + 
              5*(-2 - JL + 2*\[Epsilon])^3 + (-2 - JL + 2*\[Epsilon])^4)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] + 
            72*CA*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, -JL + 2*\[Epsilon]] + 
            96*CA*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, 
              -JL + 2*\[Epsilon]] - 30*CA*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 
            90*CA*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, 
              -JL + 2*\[Epsilon]] - 42*CA*(-2 - JL + 2*\[Epsilon])^5*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 6*CA*(-2 - JL + 2*\[Epsilon])^
              6*PolyGamma[0, -JL + 2*\[Epsilon]]))/(96*Pi*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])^2*
           (-JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])))/2, 
      (CA*E^(EulerGamma*\[Epsilon])*g^2*((4^\[Epsilon]*Sqrt[Pi])/
           ((-1 + \[Epsilon])*Gamma[1/2 - \[Epsilon]]) + Gamma[-\[Epsilon]]/
           Gamma[1 - 2*\[Epsilon]]))/(4*(2 + JL)*Pi^2) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*(4^\[Epsilon]*Sqrt[Pi]*
           Gamma[1 - 2*\[Epsilon]] + (-1 + \[Epsilon])*
           Gamma[1/2 - \[Epsilon]]*Gamma[-\[Epsilon]]))/
        (4*Pi^2*(-1 + \[Epsilon])*(-JL + 2*\[Epsilon])*
         Gamma[1 - 2*\[Epsilon]]*Gamma[1/2 - \[Epsilon]]) + 
       ((CA*g^2*(4 + 4*JL + 4*EulerGamma*JL + 2*EulerGamma*JL^2 + 
            JL*(2 + JL)*Pi*Cot[(JL*Pi)/2] + 2*JL*(2 + JL)*PolyGamma[0, 
              JL/2]))/(8*JL*(2 + JL)*Pi^2*\[Epsilon]) + 
         (CA*g^2*(4 + 4*(-2 - JL + 2*\[Epsilon]) + 4*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) + 2*EulerGamma*(-2 - JL + 2*\[Epsilon])^
              2 + Pi*(-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 
            2*(-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
             PolyGamma[0, (-2 - JL + 2*\[Epsilon])/2]))/(8*Pi^2*\[Epsilon]*
           (-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])))/2, 
      -1/64*(E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
          (4*CA^3*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4) + 4*(CA^2)^(3/2)*(4 - 13*\[Epsilon] + 
             14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
         (CA*JL*(-1 + \[Epsilon])^3*Gamma[2 - 2*\[Epsilon]]) + 
       (E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (4*CA^3*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + 4*(CA^2)^(3/2)*(4 - 13*\[Epsilon] + 
            14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (64*CA*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])^3*
         Gamma[2 - 2*\[Epsilon]])}, 
     {-1/32*(CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
         ((2 + JL)*Pi^2*(1 + \[Epsilon])*Gamma[1 - 2*\[Epsilon]]) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
        (32*Pi^2*(JL - 2*\[Epsilon])*(1 + \[Epsilon])*
         Gamma[1 - 2*\[Epsilon]]) + (4^(-3 + \[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(11 - 33*\[Epsilon] + 
          29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4))/
        (3*(-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*(1 + \[Epsilon])*
         (-1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-3 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(3*Pi^(3/2)*(-1 + \[Epsilon])*(1 + \[Epsilon])*
         (-1 + 2*\[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         (CA*(1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(1 + 2*\[Epsilon])^2*
           Gamma[-1 - \[Epsilon]]*Gamma[-1/2 - \[Epsilon]] - 
          4^(1 + \[Epsilon])*CA*Sqrt[Pi]*(2 + JL - 2*\[Epsilon] + 
            2*JL*\[Epsilon] - 3*\[Epsilon]^2)*Gamma[-2*\[Epsilon]]))/
        (16*(1 + JL)*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         (1 + \[Epsilon])*(Pi + 2*Pi*\[Epsilon])^2*Gamma[-1/2 - \[Epsilon]]*
         Gamma[-2*\[Epsilon]]) + (2^(-9 - 4*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*((2^(5 + 2*\[Epsilon])*CA*
            Pi^(-2 - \[Epsilon])*(-1 + \[Epsilon]))/(1 + 2*\[Epsilon]) - 
          (4^(-1 + 3*\[Epsilon])*(-JL + 4*\[Epsilon])*
            (-16*CA^2*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
             16*CA^2*(2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/(CA*JL*Pi^(3/2)*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) - (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*
            (12*CA - 24*CA*EulerGamma + 96*CA*Log[2] - 24*CA*Log[4] - 
             4*CA*(23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) + 
             24*CA*Log[Pi]))/(3*(1 + 2*\[Epsilon]))))/((JL - 4*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]^2) + 
       (g^2*((-24*CA*\[Epsilon])/(2 + JL - 2*\[Epsilon]) + 
          (160*CA*\[Epsilon])/((1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])) + 
          (192*CA*\[Epsilon]*(4 + JL + 2*\[Epsilon]))/
           ((2 + JL - 2*\[Epsilon])*(1 + 2*\[Epsilon])*(2 + JL + 
             2*\[Epsilon])) + (3*(32*CA^2*(-1 + \[Epsilon]) - 
             16*CA^2*(2 + \[Epsilon])))/(2*CA*(2 + JL - 2*\[Epsilon])) - 
          (3*4^(1 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            \[Epsilon]*(-4 + 13*\[Epsilon] - 14*\[Epsilon]^2 + 
             5*\[Epsilon]^3 - 2*\[Epsilon]^4))/((2 + JL - 2*\[Epsilon])*
            (-1 + \[Epsilon])*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (3*4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-16*CA^2*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
             16*CA^2*(2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/(CA*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (2^(1 - 4*\[Epsilon])*
            ((2*Pi)^(2*\[Epsilon])*(-1 + \[Epsilon])*(-24*CA*
                E^(EulerGamma*\[Epsilon]) + 3*2^(3 + 2*\[Epsilon])*CA*
                Pi^\[Epsilon] + 3*4^(1 + \[Epsilon])*CA*Pi^\[Epsilon]*
                \[Epsilon] - 4*CA*(6*E^(EulerGamma*\[Epsilon]) - 
                 3*2^(1 + 2*\[Epsilon])*Pi^\[Epsilon] + 23*(4*Pi)^\[Epsilon]*
                  \[Epsilon])) + E^(EulerGamma*\[Epsilon])*\[Epsilon]*
              (12*CA - 24*CA*EulerGamma + 96*CA*Log[2] - 24*CA*Log[4] - 4*CA*
                (23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) + 24*CA*
                Log[Pi])))/(Pi^(3*\[Epsilon])*(-1 + \[Epsilon])*
            (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon]))))/
        (1536*Pi^2*\[Epsilon]^2) + 
       ((CA*g^2*(-24*EulerGamma - 26*JL + 4*EulerGamma*JL - 36*JL^2 + 
            16*EulerGamma*JL^2 - 10*JL^3 + 4*EulerGamma*JL^3 - 
            24*Pi*Cot[JL*Pi] - 8*JL*Pi*Cot[JL*Pi] + 18*JL^2*Pi*Cot[JL*Pi] + 
            12*JL^3*Pi*Cot[JL*Pi] + 2*JL^4*Pi*Cot[JL*Pi] + 
            2*(2 + JL)^2*(-3 + 2*JL + JL^2)*PolyGamma[0, JL] + 
            12*JL*PolyGamma[0, 2 + JL] - 2*JL^2*PolyGamma[0, 2 + JL] - 
            8*JL^3*PolyGamma[0, 2 + JL] - 2*JL^4*PolyGamma[0, 2 + JL]))/
          (32*(-1 + JL)*JL*(2 + JL)^2*(3 + JL)*Pi^2*\[Epsilon]) + 
         (CA*g^2*(-24*EulerGamma - 26*(-2 - JL + 2*\[Epsilon]) + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            36*(-2 - JL + 2*\[Epsilon])^2 + 16*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 - 10*(-2 - JL + 2*\[Epsilon])^3 + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 - 
            24*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            8*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            18*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 12*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 2*Pi*(-2 - JL + 2*\[Epsilon])^
              4*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 2*(-JL + 2*\[Epsilon])^2*
             (-3 + 2*(-2 - JL + 2*\[Epsilon]) + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] + 
            12*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            2*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            8*(-2 - JL + 2*\[Epsilon])^3*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            2*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, -JL + 2*\[Epsilon]]))/
          (32*Pi^2*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*
           (-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])^2*
           (1 - JL + 2*\[Epsilon])))/2, 
      (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2)/
        ((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2)/(Pi^(3/2)*(-1 + \[Epsilon])*
         \[Epsilon]*(-JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + \[Epsilon])^2*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 
          3*\[Epsilon]^3 + 2*\[Epsilon]^4))/(3*(-1 + JL)*Pi^(3/2)*
         (1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*(1 + \[Epsilon])*
         (2 + \[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + \[Epsilon])^2*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 
          3*\[Epsilon]^3 + 2*\[Epsilon]^4))/(3*Pi^(3/2)*(1 - 2*\[Epsilon])^2*
         (-1 + \[Epsilon])*(1 + \[Epsilon])*(2 + \[Epsilon])*
         (-3 - JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (E^(EulerGamma*\[Epsilon])*g^2*(2^(1 + 2*\[Epsilon])*CA*Sqrt[Pi]*
           (1 + 2*\[Epsilon])*(1 + JL + 3*JL*\[Epsilon] - 2*\[Epsilon]^2 + 
            2*JL*\[Epsilon]^2 - 5*\[Epsilon]^3)*Gamma[-1 - 2*\[Epsilon]] - 
          CA*(1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(1 + 3*\[Epsilon] + 
            2*\[Epsilon]^2)*Gamma[-1 - \[Epsilon]]*Gamma[1/2 - \[Epsilon]]))/
        (16*(1 + JL)*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         (1 + \[Epsilon])*(Pi + 2*Pi*\[Epsilon])^2*Gamma[-1 - 2*\[Epsilon]]*
         Gamma[1/2 - \[Epsilon]]) + (2^(-9 - 4*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(-(2^(5 + 2*\[Epsilon])*CA*
            Pi^(-2 - \[Epsilon])*(1 + 3*\[Epsilon])) + 
          (4^(-1 + 3*\[Epsilon])*(-JL + 4*\[Epsilon])*(-1 - \[Epsilon] + 
             2*\[Epsilon]^2)*(-16*CA^2*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 
               2*\[Epsilon]^3) + 16*CA^2*(2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 
               3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/(CA*JL*Pi^(3/2)*
            (1 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]]) + 
          (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*(1 + 3*\[Epsilon])*
            (12*CA - 24*CA*EulerGamma + 96*CA*Log[2] - 24*CA*Log[4] - 
             4*CA*(23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) + 
             24*CA*Log[Pi]))/(3*(-1 + \[Epsilon]))))/((JL - 4*\[Epsilon])*
         \[Epsilon]^2*(1 + 2*\[Epsilon])) - 
       (g^2*(-3*2^(5 + 2*\[Epsilon])*CA^2*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (1 - \[Epsilon])*\[Epsilon]^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 3*2^(5 + 2*\[Epsilon])*CA^2*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(1 - \[Epsilon])*\[Epsilon]*
           (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) - 3*4^(2 + \[Epsilon])*CA^2*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-1 + \[Epsilon])*\[Epsilon]*
           (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + 3*4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*
           Sqrt[Pi]*(1 - \[Epsilon])*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(16*CA^2*(-2 + 5*\[Epsilon] - 
              5*\[Epsilon]^2 + 2*\[Epsilon]^3) - 16*CA^2*(2 - 8*\[Epsilon] + 
              9*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)) + 
          640*CA^2*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]*
           (1 + \[Epsilon])^2*(1 + 3*\[Epsilon])*Gamma[3/2 - \[Epsilon]] + 
          96*CA^2*\[Epsilon]*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (-1 + \[Epsilon]^2)^2*Gamma[3/2 - \[Epsilon]] - 
          768*CA^2*(-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])^2*
           (2*(-1 + \[Epsilon])*\[Epsilon] + JL*(1 + \[Epsilon]))*
           Gamma[3/2 - \[Epsilon]] + 6*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*
           (-32*CA^2*(-1 + \[Epsilon]) + 16*CA^2*(2 + \[Epsilon]))*
           Gamma[3/2 - \[Epsilon]] + (2^(3 - 4*\[Epsilon])*CA*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])^2*(1 + 3*\[Epsilon])*
            Gamma[3/2 - \[Epsilon]]*((2*Pi)^(2*\[Epsilon])*(-1 + \[Epsilon])*
              (-24*CA*E^(EulerGamma*\[Epsilon]) + 3*2^(3 + 2*\[Epsilon])*CA*
                Pi^\[Epsilon] + 3*4^(1 + \[Epsilon])*CA*Pi^\[Epsilon]*
                \[Epsilon] - 3*4^(2 + \[Epsilon])*CA*Pi^\[Epsilon]*\[Epsilon]*
                Log[4] + 2^(5 + 2*\[Epsilon])*CA*Pi^\[Epsilon]*\[Epsilon]*
                Log[8] - 4*CA*(6*E^(EulerGamma*\[Epsilon]) + 
                 2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(-3 + \[Epsilon]*
                    Log[64]) - (4*Pi)^\[Epsilon]*\[Epsilon]*(-23 + 
                   Log[4096]))) + E^(EulerGamma*\[Epsilon])*\[Epsilon]*
              (12*CA - 24*CA*EulerGamma + 96*CA*Log[2] - 24*CA*Log[4] - 4*CA*
                (23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) + 24*CA*
                Log[Pi])))/Pi^(3*\[Epsilon])))/(6144*CA*Pi^2*
         (2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]^2*
         (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + 
       (-1/96*(g^2*(-72*CA*EulerGamma - 78*CA*JL - 132*CA*EulerGamma*JL - 
             154*CA*JL^2 - 129*CA*JL^3 + 120*CA*EulerGamma*JL^3 - 
             60*CA*JL^4 + 72*CA*EulerGamma*JL^4 - 11*CA*JL^5 + 
             12*CA*EulerGamma*JL^5 - 72*CA*Pi*Cot[JL*Pi] - 
             96*CA*JL*Pi*Cot[JL*Pi] + 30*CA*JL^2*Pi*Cot[JL*Pi] + 
             90*CA*JL^3*Pi*Cot[JL*Pi] + 42*CA*JL^4*Pi*Cot[JL*Pi] + 
             6*CA*JL^5*Pi*Cot[JL*Pi] + 6*CA*(2 + JL)^2*(-3 - JL + 3*JL^2 + JL^
                3)*PolyGamma[0, JL] - 36*CA*JL*PolyGamma[0, 2 + JL] - 
             30*CA*JL^2*PolyGamma[0, 2 + JL] + 30*CA*JL^3*PolyGamma[0, 2 + 
                JL] + 30*CA*JL^4*PolyGamma[0, 2 + JL] + 6*CA*JL^5*
              PolyGamma[0, 2 + JL]))/((-1 + JL)*JL*(2 + JL)^2*(3 + JL)*Pi^2*
            \[Epsilon]) - (g^2*(-72*CA*EulerGamma - 
            78*CA*(-2 - JL + 2*\[Epsilon]) - 132*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) - 154*CA*(-2 - JL + 2*\[Epsilon])^2 - 
            129*CA*(-2 - JL + 2*\[Epsilon])^3 + 120*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^3 - 60*CA*(-2 - JL + 2*\[Epsilon])^4 + 
            72*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^4 - 
            11*CA*(-2 - JL + 2*\[Epsilon])^5 + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^5 - 72*CA*Pi*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] - 96*CA*Pi*(-2 - JL + 2*\[Epsilon])*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 30*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            90*CA*Pi*(-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 42*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 6*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^5*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            6*CA*(-JL + 2*\[Epsilon])^2*(-1 + JL - 2*\[Epsilon] + 
              3*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] - 
            36*CA*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            30*CA*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 30*CA*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, -JL + 2*\[Epsilon]] + 
            30*CA*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 6*CA*(-2 - JL + 2*\[Epsilon])^5*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(96*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
           (-JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])))/2, 
      -((4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/
         ((2 + JL)*(1 + \[Epsilon])^2*Gamma[1/2 - \[Epsilon]])) + 
       (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/((JL - 2*\[Epsilon])*
         (1 + \[Epsilon])^2*Gamma[1/2 - \[Epsilon]]), 
      (2^(-4 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(JL*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-4 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (1 + \[Epsilon])*(-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]])}}
 
DilatationPureYM = 
    {{-1 - (\[Alpha]s*(-36*CA - 150*CA*JL - 72*CA*EulerGamma*JL - 
          57*CA*JL^2 - 60*CA*EulerGamma*JL^2 + 63*CA*JL^3 + 
          60*CA*EulerGamma*JL^3 + 33*CA*JL^4 + 60*CA*EulerGamma*JL^4 + 
          3*CA*JL^5 + 12*CA*EulerGamma*JL^5 + 6*CA*JL*(-6 - 5*JL + 5*JL^2 + 
            5*JL^3 + JL^4)*Pi*Cot[JL*Pi] + 12*CA*JL*(-6 - 5*JL + 5*JL^2 + 
            5*JL^3 + JL^4)*PolyGamma[0, JL]))/(6*(-1 + JL)*JL*(1 + JL)*
         (2 + JL)*(3 + JL)*Pi), (1 + JL)^2 + 
       (CA*\[Alpha]s*(6 + 34*JL - 19*JL^2 - 36*JL^3 - 9*JL^4 + 
          JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*Pi*Cot[JL*Pi]))/
        ((-1 + JL)*JL*(2 + JL)*(3 + JL)*Pi), (-8*\[Alpha]s)/Pi^2, 
      (-16*CA*\[Alpha]s)/Pi}, 
     {1 + (CA*\[Alpha]s*(6 + 10*JL - 15*JL^2 - 20*JL^3 - 5*JL^4 + 
          JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*Pi*Cot[JL*Pi]))/
        ((-1 + JL)*JL*(1 + JL)^2*(2 + JL)*(3 + JL)*Pi), 
      -1 - (\[Alpha]s*(51*CA - 36*CA*EulerGamma - 50*CA*JL + 
          24*CA*EulerGamma*JL - 25*CA*JL^2 + 12*CA*EulerGamma*JL^2 + 
          6*CA*(-3 + 2*JL + JL^2)*PolyGamma[0, -2 - JL] + 
          6*CA*(-3 + 2*JL + JL^2)*PolyGamma[0, JL]))/(6*(-1 + JL)*(3 + JL)*
         Pi), 0, 0}, {-1/2*(CA*Pi) - 
       (CA*\[Alpha]s*(54*CA + 18*CA*EulerGamma*JL - 153*CA*JL^2 + 
          24*CA*EulerGamma*JL^2 - 74*CA*JL^3 + 2*CA*EulerGamma*JL^3 - 
          58*CA*JL^4 + 43*CA*EulerGamma*JL^4 - 46*CA*JL^5 + 
          46*CA*EulerGamma*JL^5 - 11*CA*JL^6 + 11*CA*EulerGamma*JL^6 - 
          54*CA*JL*Pi*Cot[JL*Pi] - 117*CA*JL^2*Pi*Cot[JL*Pi] + 
          18*CA*EulerGamma*JL^2*Pi*Cot[JL*Pi] + 12*CA*JL^3*Pi*Cot[JL*Pi] + 
          15*CA*EulerGamma*JL^3*Pi*Cot[JL*Pi] + 114*CA*JL^4*Pi*Cot[JL*Pi] - 
          15*CA*EulerGamma*JL^4*Pi*Cot[JL*Pi] + 42*CA*JL^5*Pi*Cot[JL*Pi] - 
          15*CA*EulerGamma*JL^5*Pi*Cot[JL*Pi] + 3*CA*JL^6*Pi*Cot[JL*Pi] - 
          3*CA*EulerGamma*JL^6*Pi*Cot[JL*Pi] + 18*CA*JL*Log[Pi] + 
          24*CA*JL^2*Log[Pi] + 2*CA*JL^3*Log[Pi] + 43*CA*JL^4*Log[Pi] + 
          46*CA*JL^5*Log[Pi] + 11*CA*JL^6*Log[Pi] + 18*CA*JL^2*Pi*Cot[JL*Pi]*
           Log[Pi] + 15*CA*JL^3*Pi*Cot[JL*Pi]*Log[Pi] - 
          15*CA*JL^4*Pi*Cot[JL*Pi]*Log[Pi] - 15*CA*JL^5*Pi*Cot[JL*Pi]*
           Log[Pi] - 3*CA*JL^6*Pi*Cot[JL*Pi]*Log[Pi] - 
          3*CA*JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*
           (3 + JL*(-1 + EulerGamma + Log[Pi]))*PolyGamma[0, -2 - JL] + 
          6*CA*JL*(-3 - JL + 3*JL^2 + JL^3)*(3 + 2*JL*(-1 + EulerGamma + 
              Log[Pi]) + JL^2*(-1 + EulerGamma + Log[Pi]))*
           PolyGamma[0, -1 - JL/2] - 54*CA*JL*PolyGamma[0, JL/2] + 
          18*CA*JL^2*PolyGamma[0, JL/2] - 36*CA*EulerGamma*JL^2*
           PolyGamma[0, JL/2] + 84*CA*JL^3*PolyGamma[0, JL/2] - 
          30*CA*EulerGamma*JL^3*PolyGamma[0, JL/2] - 12*CA*JL^4*
           PolyGamma[0, JL/2] + 30*CA*EulerGamma*JL^4*PolyGamma[0, JL/2] - 
          30*CA*JL^5*PolyGamma[0, JL/2] + 30*CA*EulerGamma*JL^5*
           PolyGamma[0, JL/2] - 6*CA*JL^6*PolyGamma[0, JL/2] + 
          6*CA*EulerGamma*JL^6*PolyGamma[0, JL/2] - 36*CA*JL^2*Log[Pi]*
           PolyGamma[0, JL/2] - 30*CA*JL^3*Log[Pi]*PolyGamma[0, JL/2] + 
          30*CA*JL^4*Log[Pi]*PolyGamma[0, JL/2] + 30*CA*JL^5*Log[Pi]*
           PolyGamma[0, JL/2] + 6*CA*JL^6*Log[Pi]*PolyGamma[0, JL/2] + 
          54*CA*JL*PolyGamma[0, JL] - 63*CA*JL^2*PolyGamma[0, JL] + 
          54*CA*EulerGamma*JL^2*PolyGamma[0, JL] - 108*CA*JL^3*
           PolyGamma[0, JL] + 45*CA*EulerGamma*JL^3*PolyGamma[0, JL] + 
          54*CA*JL^4*PolyGamma[0, JL] - 45*CA*EulerGamma*JL^4*
           PolyGamma[0, JL] + 54*CA*JL^5*PolyGamma[0, JL] - 
          45*CA*EulerGamma*JL^5*PolyGamma[0, JL] + 9*CA*JL^6*
           PolyGamma[0, JL] - 9*CA*EulerGamma*JL^6*PolyGamma[0, JL] + 
          54*CA*JL^2*Log[Pi]*PolyGamma[0, JL] + 45*CA*JL^3*Log[Pi]*
           PolyGamma[0, JL] - 45*CA*JL^4*Log[Pi]*PolyGamma[0, JL] - 
          45*CA*JL^5*Log[Pi]*PolyGamma[0, JL] - 9*CA*JL^6*Log[Pi]*
           PolyGamma[0, JL]))/(24*(-1 + JL)*JL^2*(1 + JL)*(2 + JL)*(3 + JL)), 
      -1/72*(\[Alpha]s*(540*CA^2 + 126*CA^2*JL + 108*CA^2*EulerGamma*JL - 
          990*CA^2*JL^2 - 18*CA^2*EulerGamma*JL^2 + 147*CA^2*JL^3 - 
          456*CA^2*EulerGamma*JL^3 + 1620*CA^2*JL^4 - 594*CA^2*EulerGamma*
           JL^4 + 981*CA^2*JL^5 - 288*CA^2*EulerGamma*JL^5 + 168*CA^2*JL^6 - 
          48*CA^2*EulerGamma*JL^6 - 72*CA^2*JL^2*Pi^2 - 24*CA^2*JL^3*Pi^2 + 
          54*CA^2*JL^4*Pi^2 + 36*CA^2*JL^5*Pi^2 + 6*CA^2*JL^6*Pi^2 + 
          216*CA^2*JL*Pi*Cot[(JL*Pi)/2] + 180*CA^2*JL^2*Pi*Cot[(JL*Pi)/2] - 
          180*CA^2*JL^3*Pi*Cot[(JL*Pi)/2] - 180*CA^2*JL^4*Pi*Cot[(JL*Pi)/2] - 
          36*CA^2*JL^5*Pi*Cot[(JL*Pi)/2] - 540*CA^2*JL*Pi*Cot[JL*Pi] - 
          72*CA^2*JL^2*Pi*Cot[JL*Pi] - 324*CA^2*EulerGamma*JL^2*Pi*
           Cot[JL*Pi] + 927*CA^2*JL^3*Pi*Cot[JL*Pi] - 432*CA^2*EulerGamma*
           JL^3*Pi*Cot[JL*Pi] + 270*CA^2*JL^4*Pi*Cot[JL*Pi] + 
          135*CA^2*EulerGamma*JL^4*Pi*Cot[JL*Pi] - 360*CA^2*JL^5*Pi*
           Cot[JL*Pi] + 405*CA^2*EulerGamma*JL^5*Pi*Cot[JL*Pi] - 
          198*CA^2*JL^6*Pi*Cot[JL*Pi] + 189*CA^2*EulerGamma*JL^6*Pi*
           Cot[JL*Pi] - 27*CA^2*JL^7*Pi*Cot[JL*Pi] + 27*CA^2*EulerGamma*JL^7*
           Pi*Cot[JL*Pi] + 108*CA^2*JL*Log[Pi] - 18*CA^2*JL^2*Log[Pi] - 
          456*CA^2*JL^3*Log[Pi] - 594*CA^2*JL^4*Log[Pi] - 
          288*CA^2*JL^5*Log[Pi] - 48*CA^2*JL^6*Log[Pi] - 
          324*CA^2*JL^2*Pi*Cot[JL*Pi]*Log[Pi] - 432*CA^2*JL^3*Pi*Cot[JL*Pi]*
           Log[Pi] + 135*CA^2*JL^4*Pi*Cot[JL*Pi]*Log[Pi] + 
          405*CA^2*JL^5*Pi*Cot[JL*Pi]*Log[Pi] + 189*CA^2*JL^6*Pi*Cot[JL*Pi]*
           Log[Pi] + 27*CA^2*JL^7*Pi*Cot[JL*Pi]*Log[Pi] - 
          9*CA^2*JL*(2 + JL)^2*(-3 - JL + 3*JL^2 + JL^3)*
           (5 + JL*(-1 + EulerGamma + Log[Pi]))*PolyGamma[0, -2 - JL] + 
          18*CA^2*JL*(-30 - 43*JL + 10*JL^2 + 40*JL^3 + 20*JL^4 + 3*JL^5)*
           PolyGamma[0, -1 - JL/2] - 108*CA^2*JL*PolyGamma[0, JL/2] - 
          414*CA^2*JL^2*PolyGamma[0, JL/2] - 180*CA^2*JL^3*
           PolyGamma[0, JL/2] + 360*CA^2*JL^4*PolyGamma[0, JL/2] + 
          288*CA^2*JL^5*PolyGamma[0, JL/2] + 54*CA^2*JL^6*
           PolyGamma[0, JL/2] + 108*CA^2*JL*PolyGamma[0, JL] + 
          576*CA^2*JL^2*PolyGamma[0, JL] - 108*CA^2*EulerGamma*JL^2*
           PolyGamma[0, JL] + 369*CA^2*JL^3*PolyGamma[0, JL] - 
          144*CA^2*EulerGamma*JL^3*PolyGamma[0, JL] - 450*CA^2*JL^4*
           PolyGamma[0, JL] + 45*CA^2*EulerGamma*JL^4*PolyGamma[0, JL] - 
          468*CA^2*JL^5*PolyGamma[0, JL] + 135*CA^2*EulerGamma*JL^5*
           PolyGamma[0, JL] - 126*CA^2*JL^6*PolyGamma[0, JL] + 
          63*CA^2*EulerGamma*JL^6*PolyGamma[0, JL] - 9*CA^2*JL^7*
           PolyGamma[0, JL] + 9*CA^2*EulerGamma*JL^7*PolyGamma[0, JL] - 
          108*CA^2*JL^2*Log[Pi]*PolyGamma[0, JL] - 144*CA^2*JL^3*Log[Pi]*
           PolyGamma[0, JL] + 45*CA^2*JL^4*Log[Pi]*PolyGamma[0, JL] + 
          135*CA^2*JL^5*Log[Pi]*PolyGamma[0, JL] + 63*CA^2*JL^6*Log[Pi]*
           PolyGamma[0, JL] + 9*CA^2*JL^7*Log[Pi]*PolyGamma[0, JL]))/
        ((-1 + JL)*JL^2*(2 + JL)^2*(3 + JL)), 
      -((CA*\[Alpha]s*(2*EulerGamma + PolyGamma[0, -1 - JL/2] + 
          PolyGamma[0, JL/2]))/Pi), 0}, 
     {-1/2 + (\[Alpha]s*(-90*CA + 216*CA*EulerGamma + 96*CA*JL + 
          36*CA*EulerGamma*JL + 593*CA*JL^2 - 372*CA*EulerGamma*JL^2 + 
          380*CA*JL^3 - 120*CA*EulerGamma*JL^3 - 36*CA*JL^4 + 
          144*CA*EulerGamma*JL^4 - 68*CA*JL^5 + 84*CA*EulerGamma*JL^5 - 
          11*CA*JL^6 + 12*CA*EulerGamma*JL^6 + 216*CA*Pi*Cot[JL*Pi] + 
          306*CA*JL*Pi*Cot[JL*Pi] - 93*CA*JL^2*Pi*Cot[JL*Pi] - 
          300*CA*JL^3*Pi*Cot[JL*Pi] - 126*CA*JL^4*Pi*Cot[JL*Pi] - 
          6*CA*JL^5*Pi*Cot[JL*Pi] + 3*CA*JL^6*Pi*Cot[JL*Pi] + 
          3*CA*JL*(-30 - 31*JL + 20*JL^2 + 30*JL^3 + 10*JL^4 + JL^5)*
           PolyGamma[0, -2 - JL] + 9*CA*(24 + 14*JL - 31*JL^2 - 20*JL^3 + 
            6*JL^4 + 6*JL^5 + JL^6)*PolyGamma[0, JL]))/
        (24*(-1 + JL)*JL*(1 + JL)*(2 + JL)^2*(3 + JL)*Pi), 
      (\[Alpha]s*(-1728*CA^2 - 6912*CA^2*EulerGamma - 29184*CA^2*JL - 
         24960*CA^2*EulerGamma*JL - 2304*CA^2*EulerGamma^2*JL - 
         16288*CA^2*JL^2 - 4096*CA^2*EulerGamma*JL^2 - 768*CA^2*EulerGamma^2*
          JL^2 + 10080*CA^2*JL^3 + 20736*CA^2*EulerGamma*JL^3 + 
         1728*CA^2*EulerGamma^2*JL^3 + 8160*CA^2*JL^4 + 13056*CA^2*EulerGamma*
          JL^4 + 1152*CA^2*EulerGamma^2*JL^4 + 1312*CA^2*JL^5 + 
         2176*CA^2*EulerGamma*JL^5 + 192*CA^2*EulerGamma^2*JL^5 + 
         1152*CA^2*JL*Pi^2 + 384*CA^2*JL^2*Pi^2 - 864*CA^2*JL^3*Pi^2 - 
         576*CA^2*JL^4*Pi^2 - 96*CA^2*JL^5*Pi^2 - 6912*CA^2*Pi*Cot[JL*Pi] - 
         2880*CA^2*JL*Pi*Cot[JL*Pi] + 9888*CA^2*JL^2*Pi*Cot[JL*Pi] + 
         4800*CA^2*JL^3*Pi*Cot[JL*Pi] - 2688*CA^2*JL^4*Pi*Cot[JL*Pi] - 
         1920*CA^2*JL^5*Pi*Cot[JL*Pi] - 288*CA^2*JL^6*Pi*Cot[JL*Pi] + 
         39936*CA^2*JL*Log[2] + 18432*CA^2*EulerGamma*JL*Log[2] + 
         13312*CA^2*JL^2*Log[2] + 6144*CA^2*EulerGamma*JL^2*Log[2] - 
         29952*CA^2*JL^3*Log[2] - 13824*CA^2*EulerGamma*JL^3*Log[2] - 
         19968*CA^2*JL^4*Log[2] - 9216*CA^2*EulerGamma*JL^4*Log[2] - 
         3328*CA^2*JL^5*Log[2] - 1536*CA^2*EulerGamma*JL^5*Log[2] - 
         27648*CA^2*JL*Log[2]^2 - 9216*CA^2*JL^2*Log[2]^2 + 
         20736*CA^2*JL^3*Log[2]^2 + 13824*CA^2*JL^4*Log[2]^2 + 
         2304*CA^2*JL^5*Log[2]^2 + 27648*CA^2*JL*Log[Pi] + 
         13824*CA^2*EulerGamma*JL*Log[Pi] + 9216*CA^2*JL^2*Log[Pi] + 
         4608*CA^2*EulerGamma*JL^2*Log[Pi] - 20736*CA^2*JL^3*Log[Pi] - 
         10368*CA^2*EulerGamma*JL^3*Log[Pi] - 13824*CA^2*JL^4*Log[Pi] - 
         6912*CA^2*EulerGamma*JL^4*Log[Pi] - 2304*CA^2*JL^5*Log[Pi] - 
         1152*CA^2*EulerGamma*JL^5*Log[Pi] - 36864*CA^2*JL*Log[2]*Log[Pi] - 
         12288*CA^2*JL^2*Log[2]*Log[Pi] + 27648*CA^2*JL^3*Log[2]*Log[Pi] + 
         18432*CA^2*JL^4*Log[2]*Log[Pi] + 3072*CA^2*JL^5*Log[2]*Log[Pi] - 
         11520*CA^2*JL*Log[Pi]^2 - 3840*CA^2*JL^2*Log[Pi]^2 + 
         8640*CA^2*JL^3*Log[Pi]^2 + 5760*CA^2*JL^4*Log[Pi]^2 + 
         960*CA^2*JL^5*Log[Pi]^2 + 96*CA^2*JL*(-42 - 41*JL + 30*JL^2 + 
           40*JL^3 + 12*JL^4 + JL^5)*PolyGamma[0, -2 - JL] - 
         96*CA^2*(72 + 90*JL - 41*JL^2 - 90*JL^3 - 32*JL^4 + JL^6)*
          PolyGamma[0, JL]))/(768*CA*(-1 + JL)*JL*(2 + JL)^2*(3 + JL)*Pi), 0, 
      -2}}
 
DivMatQCD = {{-((4^(-1 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
          (-1 + \[Epsilon]))/((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*
          Gamma[1/2 - \[Epsilon]])) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(-4 + 13*\[Epsilon] - 
          14*\[Epsilon]^2 + 5*\[Epsilon]^3 - 2*\[Epsilon]^4))/
        (JL*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-4 + 13*\[Epsilon] - 14*\[Epsilon]^2 + 5*\[Epsilon]^3 - 
          2*\[Epsilon]^4))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(3*(-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(11 - 33*\[Epsilon] + 
          29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4))/
        (3*Pi^(3/2)*(3 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (CA*E^(EulerGamma*\[Epsilon])*g^2*
         Gamma[-\[Epsilon]])/(8*(2 + JL)*Pi^2*Gamma[1 - 2*\[Epsilon]]) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-\[Epsilon]])/
        (8*Pi^2*(JL - 2*\[Epsilon])*Gamma[1 - 2*\[Epsilon]]) + 
       ((g^2*(-72*CA*EulerGamma - 23*CA*JL + 12*CA*EulerGamma*JL - 
            38*CA*JL^2 + 48*CA*EulerGamma*JL^2 - 11*CA*JL^3 + 
            12*CA*EulerGamma*JL^3 - 24*nf*TF + 4*JL*nf*TF + 16*JL^2*nf*TF + 
            4*JL^3*nf*TF - 36*CA*Pi*Cot[JL*Pi] + 6*CA*JL*Pi*Cot[JL*Pi] + 
            24*CA*JL^2*Pi*Cot[JL*Pi] + 6*CA*JL^3*Pi*Cot[JL*Pi] + 
            6*CA*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL] + 
            6*CA*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, 2 + JL]))/
          (48*(-1 + JL)*(2 + JL)*(3 + JL)*Pi^2*\[Epsilon]) + 
         (g^2*(-72*CA*EulerGamma - 24*nf*TF - 23*CA*(-2 - JL + 
              2*\[Epsilon]) + 12*CA*EulerGamma*(-2 - JL + 2*\[Epsilon]) + 
            4*nf*TF*(-2 - JL + 2*\[Epsilon]) - 38*CA*(-2 - JL + 2*\[Epsilon])^
              2 + 48*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^2 + 
            16*nf*TF*(-2 - JL + 2*\[Epsilon])^2 - 
            11*CA*(-2 - JL + 2*\[Epsilon])^3 + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^3 + 4*nf*TF*(-2 - JL + 2*\[Epsilon])^
              3 - 36*CA*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            6*CA*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 24*CA*Pi*(-2 - JL + 2*\[Epsilon])^2*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 6*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            6*CA*(-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -2 - JL + 2*
                \[Epsilon]] + 6*CA*(-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(48*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])))/2, 
      -((4^(-1 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
          (-1 + \[Epsilon]))/((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*
          Gamma[1/2 - \[Epsilon]])) + (2^(-3 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2)/((2 + JL)*Pi^(3/2)*\[Epsilon]*
         Gamma[1/2 - \[Epsilon]]) + (2^(-3 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2)/(Pi^(3/2)*\[Epsilon]*
         (-JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*(-1 + JL)*Pi^(3/2)*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*Pi^(3/2)*(3 + JL - 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (JL*Pi^(3/2)*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (Pi^(3/2)*(2 + JL - 2*\[Epsilon])*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]), 
      -((2^(-3 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
          (1 + \[Epsilon])^2)/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
          Gamma[1/2 - \[Epsilon]])) + (2^(-3 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(1 + \[Epsilon])^2)/
        (Pi^(3/2)*(JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(-4 + 17*\[Epsilon] - 
          27*\[Epsilon]^2 + 19*\[Epsilon]^3 - 7*\[Epsilon]^4 + 
          2*\[Epsilon]^5))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(-4 + 17*\[Epsilon] - 
          27*\[Epsilon]^2 + 19*\[Epsilon]^3 - 7*\[Epsilon]^4 + 
          2*\[Epsilon]^5))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*\[Epsilon]*
         (1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-((1 + JL - 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]*
            Gamma[1 - \[Epsilon]]) + 2^(1 + 2*\[Epsilon])*Sqrt[Pi]*\[Epsilon]*
           (-JL + \[Epsilon]^2)*Gamma[-2*\[Epsilon]]))/
        (8*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]*Gamma[-2*\[Epsilon]]) + 
       (E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])*
         ((4^\[Epsilon]*Sqrt[Pi]*(4*nf*TF*\[Epsilon]^2*(-4 + 11*\[Epsilon] - 
               9*\[Epsilon]^2 + 2*\[Epsilon]^3) + CA*(-22 + 77*\[Epsilon] - 
               91*\[Epsilon]^2 + 35*\[Epsilon]^3 - 7*\[Epsilon]^4 + 2*
                \[Epsilon]^5)))/((-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (8*nf*TF*\[Epsilon]^3*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)*
            Gamma[-\[Epsilon]])/Gamma[2 - 2*\[Epsilon]]))/
        (96*(-1 + JL)*Pi^2*(2 + \[Epsilon])) + 
       (E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])*
         ((4^\[Epsilon]*Sqrt[Pi]*(4*nf*TF*\[Epsilon]^2*(-4 + 11*\[Epsilon] - 
               9*\[Epsilon]^2 + 2*\[Epsilon]^3) + CA*(-22 + 77*\[Epsilon] - 
               91*\[Epsilon]^2 + 35*\[Epsilon]^3 - 7*\[Epsilon]^4 + 2*
                \[Epsilon]^5)))/((-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (8*nf*TF*\[Epsilon]^3*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)*
            Gamma[-\[Epsilon]])/Gamma[2 - 2*\[Epsilon]]))/
        (96*Pi^2*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])) + 
       (-1/8*(CA*g^2*(-25 - 5*JL + 5*JL^2 + JL^3 - 6*Pi*Cot[JL*Pi] - 
             5*JL*Pi*Cot[JL*Pi] + 5*JL^2*Pi*Cot[JL*Pi] + 
             5*JL^3*Pi*Cot[JL*Pi] + JL^4*Pi*Cot[JL*Pi] + 
             (-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*PolyGamma[0, JL] - 
             (-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*PolyGamma[0, 2 + JL]))/
           ((-1 + JL)*(2 + JL)*(3 + JL)*Pi^2*\[Epsilon]) - 
         (CA*g^2*(-25 - 5*(-2 - JL + 2*\[Epsilon]) + 
            5*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3 - 
            6*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            5*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            5*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 5*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            (-6 - 5*(-2 - JL + 2*\[Epsilon]) + 5*(-2 - JL + 2*\[Epsilon])^2 + 
              5*(-2 - JL + 2*\[Epsilon])^3 + (-2 - JL + 2*\[Epsilon])^4)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] - 
            (-6 - 5*(-2 - JL + 2*\[Epsilon]) + 5*(-2 - JL + 2*\[Epsilon])^2 + 
              5*(-2 - JL + 2*\[Epsilon])^3 + (-2 - JL + 2*\[Epsilon])^4)*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(8*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])))/2, -1/8*(CF*g^2)/(Pi^2*\[Epsilon]) - 
       (2^(-3 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + \[Epsilon])^2)/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[1/2 - \[Epsilon]]) - (2^(-3 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(1 + \[Epsilon])^2)/
        (Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])^2*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*(-1 + JL)*Pi^(3/2)*(2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + \[Epsilon])^2*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 
          2*\[Epsilon]^3))/(3*Pi^(3/2)*(2 + \[Epsilon])*
         (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + \[Epsilon])^2*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
          2*\[Epsilon]^3))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-1 + \[Epsilon])^2*
         (-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (Pi^(3/2)*(2 + JL - 2*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-((1 + JL - 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]*
            Gamma[1 - \[Epsilon]]) + 2^(1 + 2*\[Epsilon])*Sqrt[Pi]*\[Epsilon]*
           (-JL + \[Epsilon]^2)*Gamma[-2*\[Epsilon]]))/
        (8*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]*Gamma[-2*\[Epsilon]]), 
      (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-5/2 + \[Epsilon])*
         Gamma[1 - \[Epsilon]])/((2 + JL)*Gamma[1/2 - \[Epsilon]]) - 
       (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-5/2 + \[Epsilon])*
         Gamma[1 - \[Epsilon]])/((JL - 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]), 
      -((2^(-3 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          (-8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
             2*\[Epsilon]^4) + 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
             5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
           CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4)))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]])) + 
       (2^(-3 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4)))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -((2^(-3 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
             2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
             5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
           CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4)))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]])) + 
       (2^(-3 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
            2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4)))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -1/3*(4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*\[Epsilon]*
          (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
         ((-1 + JL)*Pi^(3/2)*Gamma[3/2 - \[Epsilon]]) + 
       (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*\[Epsilon]*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*Pi^(3/2)*(3 + JL - 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]), 
      -1/6*(E^(EulerGamma*\[Epsilon])*g^2*\[Epsilon]*
          (4^\[Epsilon]*Sqrt[Pi]*(4*nf*TF*(-1 + \[Epsilon]) + 
             CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4))*Gamma[2 - 2*\[Epsilon]] + 4*nf*TF*\[Epsilon]^2*
            (-4 + 11*\[Epsilon] - 9*\[Epsilon]^2 + 2*\[Epsilon]^3)*
            Gamma[3/2 - \[Epsilon]]*Gamma[-\[Epsilon]]))/
         ((-1 + JL)*Pi^2*(-1 + \[Epsilon])*Gamma[2 - 2*\[Epsilon]]*
          Gamma[3/2 - \[Epsilon]]) - (E^(EulerGamma*\[Epsilon])*g^2*
         \[Epsilon]*(4^\[Epsilon]*Sqrt[Pi]*(4*nf*TF*(-1 + \[Epsilon]) + 
            CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
              2*\[Epsilon]^4))*Gamma[2 - 2*\[Epsilon]] + 4*nf*TF*\[Epsilon]^2*
           (-4 + 11*\[Epsilon] - 9*\[Epsilon]^2 + 2*\[Epsilon]^3)*
           Gamma[3/2 - \[Epsilon]]*Gamma[-\[Epsilon]]))/
        (6*Pi^2*(-1 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[2 - 2*\[Epsilon]]*Gamma[3/2 - \[Epsilon]])}, 
     {-((4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF)/
         ((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*
          Gamma[1/2 - \[Epsilon]])) - (4^(-2 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*nf*TF*(2 - 3*\[Epsilon] + 
          2*\[Epsilon]^2))/(JL*Pi^(3/2)*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (2 - 3*\[Epsilon] + 2*\[Epsilon]^2))/(Pi^(3/2)*
         (2 + JL - 2*\[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-4 + 4*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        ((-1 + JL)*Pi^(3/2)*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-4 + 4*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (Pi^(3/2)*(3 + JL - 2*\[Epsilon])*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]), 
      (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (JL*Pi^(3/2)*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (Pi^(3/2)*(2 + JL - 2*\[Epsilon])*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]) + (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
          \[Epsilon]^3 + 2*\[Epsilon]^4))/((-1 + JL)*Pi^(3/2)*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]) + (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
          \[Epsilon]^3 + 2*\[Epsilon]^4))/(Pi^(3/2)*\[Epsilon]*
         (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (CF*E^(EulerGamma*\[Epsilon])*g^2*Gamma[2 - \[Epsilon]]*
         ((1 + JL - 2*\[Epsilon])*Gamma[1 - 2*\[Epsilon]] + 
          2*(1 + JL)*\[Epsilon]*Gamma[-2*\[Epsilon]]))/
        (32*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*\[Epsilon]^2*
         Gamma[1 - 2*\[Epsilon]]*Gamma[-2*\[Epsilon]]) + 
       ((CF*g^2*(1 - 12*EulerGamma - 6*JL + 8*EulerGamma*JL - 3*JL^2 + 
            4*EulerGamma*JL^2 + 2*(-3 + 2*JL + JL^2)*PolyGamma[0, 1 - JL] + 
            2*(-3 + 2*JL + JL^2)*PolyGamma[0, 3 + JL]))/
          (16*(-1 + JL)*(3 + JL)*Pi^2*\[Epsilon]) + 
         (CF*g^2*(1 - 12*EulerGamma - 6*(-2 - JL + 2*\[Epsilon]) + 
            8*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            3*(-2 - JL + 2*\[Epsilon])^2 + 4*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 + 2*(-3 + 2*(-2 - JL + 
                2*\[Epsilon]) + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] + 
            2*(-3 + 2*(-2 - JL + 2*\[Epsilon]) + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]]))/(16*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(1 - JL + 2*\[Epsilon])))/2, 
      -1/4*(g^2*nf*TF)/(Pi^2*\[Epsilon]) + 
       (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*\[Epsilon])/
        ((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-1 + \[Epsilon])^2*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2))/
        (JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-1 + \[Epsilon])^2*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2))/
        (Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*nf*TF*(-2 + \[Epsilon])^2*
         (-4 + 4*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        ((-1 + JL)*Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (2^(-5 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*nf*TF*(-2 + \[Epsilon])^2*
         (-4 + 4*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (Pi^(3/2)*(3 + JL - 2*\[Epsilon])*\[Epsilon]*(2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -((2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
          (-1 + \[Epsilon])^2*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
           2*\[Epsilon]^3))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
          Gamma[3/2 - \[Epsilon]])) + (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-1 + \[Epsilon])^2*
         (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (Pi^(3/2)*(2 + JL - 2*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])^2*
         (4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4))/
        ((-1 + JL)*Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])^2*
         (4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4))/
        (Pi^(3/2)*(3 + JL - 2*\[Epsilon])*\[Epsilon]*(2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (CF*E^(EulerGamma*\[Epsilon])*g^2*
         \[Epsilon]*Gamma[2 - \[Epsilon]])/(8*(1 + JL)*Pi^2*
         (1 + JL - 2*\[Epsilon])*Gamma[1 - 2*\[Epsilon]]) + 
       ((CF*g^2*(-2*(-7 + 2*JL + JL^2) + (3 + JL - 3*JL^2 - JL^3)*
             PolyGamma[0, 1 - JL] + (-3 - JL + 3*JL^2 + JL^3)*
             PolyGamma[0, 3 + JL]))/(8*(-1 + JL)*(3 + JL)*Pi^2*\[Epsilon]) + 
         (CF*g^2*(-2*(-7 + 2*(-2 - JL + 2*\[Epsilon]) + (-2 - JL + 
                2*\[Epsilon])^2) + (1 - JL + 2*\[Epsilon] - 
              3*(-2 - JL + 2*\[Epsilon])^2 - (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] + (-1 + JL - 2*\[Epsilon] + 
              3*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]]))/(8*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(1 - JL + 2*\[Epsilon])))/2, 0, 
      -((4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
          (4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
           Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
             2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
             8*\[Epsilon]^3)))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*Gamma[3/2 - \[Epsilon]])) + 
       (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
            2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
            8*\[Epsilon]^3)))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -((4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
          (-4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
           Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
             2*\[Epsilon]^2) - CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
             8*\[Epsilon]^3)))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*Gamma[3/2 - \[Epsilon]])) + 
       (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
            2*\[Epsilon]^2) - CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
            8*\[Epsilon]^3)))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4))/
        ((-1 + JL)*Pi^(3/2)*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4))/
        (Pi^(3/2)*(3 + JL - 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]), 
      -((2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*\[Epsilon]*
          (2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))/
         ((-1 + JL)*Pi^(3/2)*Gamma[3/2 - \[Epsilon]])) + 
       (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*\[Epsilon]*
         (2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))/
        (Pi^(3/2)*(3 + JL - 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]])}, 
     {(CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
        (8*(2 + JL)*Pi^2*Gamma[1 - 2*\[Epsilon]]) - 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
        (8*Pi^2*(JL - 2*\[Epsilon])*Gamma[1 - 2*\[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(JL*Pi^(3/2)*(-1 + \[Epsilon])^2*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])^2*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(3*(-1 + JL)*Pi^(3/2)*(4 - 2*\[Epsilon])*
         (-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(3*Pi^(3/2)*(-2 + \[Epsilon])*(-1 + \[Epsilon])*
         (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*(4^\[Epsilon]*Sqrt[Pi]*
           (-JL + \[Epsilon]^2)*Gamma[1 - 2*\[Epsilon]] + 
          \[Epsilon]*(-1 - JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]*
           Gamma[-\[Epsilon]]))/(4*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]*Gamma[1 - 2*\[Epsilon]]*
         Gamma[1/2 - \[Epsilon]]) + 
       ((CA*g^2*(1 + 8*JL + 3*JL^2 + 6*Pi*Cot[JL*Pi] - JL*Pi*Cot[JL*Pi] - 
            4*JL^2*Pi*Cot[JL*Pi] - JL^3*Pi*Cot[JL*Pi] - 
            (-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL] + 
            (-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, 2 + JL]))/
          (8*(-1 + JL)*(1 + JL)*(2 + JL)*(3 + JL)*Pi^2*\[Epsilon]) + 
         (CA*g^2*(1 + 8*(-2 - JL + 2*\[Epsilon]) + 3*(-2 - JL + 2*\[Epsilon])^
              2 + 6*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            4*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] - Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] - (-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] + (-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(8*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-1 - JL + 2*\[Epsilon])*
           (-JL + 2*\[Epsilon])*(1 - JL + 2*\[Epsilon])))/2, 
      (2^(-3 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2)/
        ((2 + JL)*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (2^(-3 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2)/(Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         (-JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*(-1 + JL)*Pi^(3/2)*(4 - 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*Pi^(3/2)*(-2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
          2*\[Epsilon]^3))/(JL*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
          2*\[Epsilon]^3))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) - 
       (CF*E^(EulerGamma*\[Epsilon])*g^2*(4^\[Epsilon]*Sqrt[Pi]*
           (-JL + \[Epsilon]^2)*Gamma[1 - 2*\[Epsilon]] + 
          \[Epsilon]*(-1 - JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]*
           Gamma[-\[Epsilon]]))/(4*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]*Gamma[1 - 2*\[Epsilon]]*
         Gamma[1/2 - \[Epsilon]]), 
      -((2^(-3 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
          (1 + \[Epsilon]))/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
          Gamma[1/2 - \[Epsilon]])) - (2^(-3 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(1 + \[Epsilon]))/
        (Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(JL*Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         (-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (E^(EulerGamma*\[Epsilon])*g^2*((4^\[Epsilon]*Sqrt[Pi]*
            (4*nf*TF*\[Epsilon]^2*(-4 + 11*\[Epsilon] - 9*\[Epsilon]^2 + 2*
                \[Epsilon]^3) + CA*(-22 + 77*\[Epsilon] - 91*\[Epsilon]^2 + 
               35*\[Epsilon]^3 - 7*\[Epsilon]^4 + 2*\[Epsilon]^5)))/
           ((-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (8*nf*TF*\[Epsilon]^3*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)*
            Gamma[-\[Epsilon]])/Gamma[2 - 2*\[Epsilon]]))/
        (96*(-1 + JL)*Pi^2*(2 + \[Epsilon])) + 
       (E^(EulerGamma*\[Epsilon])*g^2*((4^\[Epsilon]*Sqrt[Pi]*
            (4*nf*TF*\[Epsilon]^2*(-4 + 11*\[Epsilon] - 9*\[Epsilon]^2 + 2*
                \[Epsilon]^3) + CA*(-22 + 77*\[Epsilon] - 91*\[Epsilon]^2 + 
               35*\[Epsilon]^3 - 7*\[Epsilon]^4 + 2*\[Epsilon]^5)))/
           ((-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (8*nf*TF*\[Epsilon]^3*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)*
            Gamma[-\[Epsilon]])/Gamma[2 - 2*\[Epsilon]]))/
        (96*Pi^2*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*(4^\[Epsilon]*Sqrt[Pi]*
           (1 + JL - \[Epsilon] - 2*\[Epsilon]^2 + \[Epsilon]^3)*
           Gamma[1 - 2*\[Epsilon]] + (1 + JL - 2*\[Epsilon])*\[Epsilon]*
           Gamma[1/2 - \[Epsilon]]*Gamma[-\[Epsilon]]))/
        (4*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[1 - 2*\[Epsilon]]*Gamma[1/2 - \[Epsilon]]) + 
       ((g^2*(-72*CA*EulerGamma - 23*CA*JL + 12*CA*EulerGamma*JL - 
            38*CA*JL^2 + 48*CA*EulerGamma*JL^2 - 11*CA*JL^3 + 
            12*CA*EulerGamma*JL^3 - 24*nf*TF + 4*JL*nf*TF + 16*JL^2*nf*TF + 
            4*JL^3*nf*TF - 36*CA*Pi*Cot[JL*Pi] + 6*CA*JL*Pi*Cot[JL*Pi] + 
            24*CA*JL^2*Pi*Cot[JL*Pi] + 6*CA*JL^3*Pi*Cot[JL*Pi] + 
            6*CA*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL] + 
            6*CA*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, 2 + JL]))/
          (48*(-1 + JL)*(2 + JL)*(3 + JL)*Pi^2*\[Epsilon]) + 
         (g^2*(-72*CA*EulerGamma - 24*nf*TF - 23*CA*(-2 - JL + 
              2*\[Epsilon]) + 12*CA*EulerGamma*(-2 - JL + 2*\[Epsilon]) + 
            4*nf*TF*(-2 - JL + 2*\[Epsilon]) - 38*CA*(-2 - JL + 2*\[Epsilon])^
              2 + 48*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^2 + 
            16*nf*TF*(-2 - JL + 2*\[Epsilon])^2 - 
            11*CA*(-2 - JL + 2*\[Epsilon])^3 + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^3 + 4*nf*TF*(-2 - JL + 2*\[Epsilon])^
              3 - 36*CA*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            6*CA*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 24*CA*Pi*(-2 - JL + 2*\[Epsilon])^2*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 6*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            6*CA*(-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -2 - JL + 2*
                \[Epsilon]] + 6*CA*(-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(48*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])))/2, 
      -((2^(-3 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
          (1 + \[Epsilon]))/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
          Gamma[1/2 - \[Epsilon]])) - (2^(-3 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(1 + \[Epsilon]))/
        (Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*(-1 + JL)*Pi^(3/2)*(2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + \[Epsilon])*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 
          2*\[Epsilon]^3))/(3*Pi^(3/2)*(2 + \[Epsilon])*
         (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 
          7*\[Epsilon]^3 + 2*\[Epsilon]^4))/(Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*(-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (CF*E^(EulerGamma*\[Epsilon])*g^2*(4^\[Epsilon]*Sqrt[Pi]*
           (1 + JL - \[Epsilon] - 2*\[Epsilon]^2 + \[Epsilon]^3)*
           Gamma[1 - 2*\[Epsilon]] + (1 + JL - 2*\[Epsilon])*\[Epsilon]*
           Gamma[1/2 - \[Epsilon]]*Gamma[-\[Epsilon]]))/
        (4*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[1 - 2*\[Epsilon]]*Gamma[1/2 - \[Epsilon]]), 
      (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-5/2 + \[Epsilon])*
         Gamma[1 - \[Epsilon]])/((2 + JL)*(1 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*
         g^2*Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/
        ((1 + \[Epsilon])*(-JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]), 
      -((2^(-3 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          (-8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
             2*\[Epsilon]^4) + 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
             5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
           CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4)))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])^2*
          Gamma[3/2 - \[Epsilon]])) + (2^(-3 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(-8*CF*nf*TF*(1 - 4*\[Epsilon] + 
            8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4)))/(Pi^(3/2)*
         Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]]), 
      -((2^(-3 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
             2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
             5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
           CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4)))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])^2*
          Gamma[3/2 - \[Epsilon]])) + (2^(-3 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(8*CF*nf*TF*(1 - 4*\[Epsilon] + 
            8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
          4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4)))/(Pi^(3/2)*
         Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]]), 
      -1/3*(4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*\[Epsilon]*
          (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
         ((-1 + JL)*Pi^(3/2)*(-2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*\[Epsilon]*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*Pi^(3/2)*(3 + JL - 2*\[Epsilon])*(-2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -1/6*(E^(EulerGamma*\[Epsilon])*g^2*\[Epsilon]*
          (4^\[Epsilon]*Sqrt[Pi]*(4*nf*TF*(-1 + \[Epsilon]) + 
             CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4))*Gamma[2 - 2*\[Epsilon]] + 4*nf*TF*\[Epsilon]^2*
            (-4 + 11*\[Epsilon] - 9*\[Epsilon]^2 + 2*\[Epsilon]^3)*
            Gamma[3/2 - \[Epsilon]]*Gamma[-\[Epsilon]]))/
         ((-1 + JL)*Pi^2*(-2 + \[Epsilon])*(-1 + \[Epsilon])*
          Gamma[2 - 2*\[Epsilon]]*Gamma[3/2 - \[Epsilon]]) - 
       (E^(EulerGamma*\[Epsilon])*g^2*\[Epsilon]*
         (4^\[Epsilon]*Sqrt[Pi]*(4*nf*TF*(-1 + \[Epsilon]) + 
            CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
              2*\[Epsilon]^4))*Gamma[2 - 2*\[Epsilon]] + 4*nf*TF*\[Epsilon]^2*
           (-4 + 11*\[Epsilon] - 9*\[Epsilon]^2 + 2*\[Epsilon]^3)*
           Gamma[3/2 - \[Epsilon]]*Gamma[-\[Epsilon]]))/
        (6*Pi^2*(-2 + \[Epsilon])*(-1 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[2 - 2*\[Epsilon]]*Gamma[3/2 - \[Epsilon]])}, 
     {-((4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF)/
         ((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*\[Epsilon]*
          Gamma[1/2 - \[Epsilon]])) - (4^(-2 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*nf*TF*(2 - 3*\[Epsilon] + 
          2*\[Epsilon]^2))/(JL*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]) + (4^(-2 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*nf*TF*(2 - 3*\[Epsilon] + 
          2*\[Epsilon]^2))/(Pi^(3/2)*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-4 + 4*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        ((-1 + JL)*Pi^(3/2)*(-2 + \[Epsilon])*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*nf*TF*(-4 + 4*\[Epsilon] - 
          3*\[Epsilon]^2 + 2*\[Epsilon]^3))/(Pi^(3/2)*(3 + JL - 2*\[Epsilon])*
         (-2 + \[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]), 
      (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (JL*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (Pi^(3/2)*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[3/2 - \[Epsilon]]) + (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
          \[Epsilon]^3 + 2*\[Epsilon]^4))/((-1 + JL)*Pi^(3/2)*
         (-2 + \[Epsilon])*\[Epsilon]*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-3 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4))/
        (Pi^(3/2)*(-2 + \[Epsilon])*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (CF*E^(EulerGamma*\[Epsilon])*g^2*
         Gamma[2 - \[Epsilon]])/(16*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*
         \[Epsilon]^2*Gamma[-2*\[Epsilon]]) + 
       ((CF*g^2*(2*(1 + JL) - (-3 + 2*JL + JL^2)*PolyGamma[0, 1 - JL] + 
            (-3 + 2*JL + JL^2)*PolyGamma[0, 3 + JL]))/(8*(-1 + JL)*(1 + JL)*
           (3 + JL)*Pi^2*\[Epsilon]) + (CF*g^2*(2*(-1 - JL + 2*\[Epsilon]) - 
            (-3 + 2*(-2 - JL + 2*\[Epsilon]) + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] + 
            (-3 + 2*(-2 - JL + 2*\[Epsilon]) + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]]))/(8*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-1 - JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])))/2, 
      (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF)/
        ((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-1 + \[Epsilon])*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2))/
        (JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-1 + \[Epsilon])*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2))/
        (Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*nf*TF*(8 - 12*\[Epsilon] + 
          10*\[Epsilon]^2 - 7*\[Epsilon]^3 + 2*\[Epsilon]^4))/
        ((-1 + JL)*Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*nf*TF*(8 - 12*\[Epsilon] + 
          10*\[Epsilon]^2 - 7*\[Epsilon]^3 + 2*\[Epsilon]^4))/
        (Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -((2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
          (-1 - \[Epsilon] + 5*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
           2*\[Epsilon]^4))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
          Gamma[3/2 - \[Epsilon]])) - (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-1 - \[Epsilon] + 5*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*(-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (4^(-3 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + \[Epsilon])*(4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 
          2*\[Epsilon]^4))/((-1 + JL)*Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])*
         (4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4))/
        (Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (CF*E^(EulerGamma*\[Epsilon])*g^2*
         Gamma[2 - \[Epsilon]]*((1 + JL - 2*\[Epsilon])*
           Gamma[1 - 2*\[Epsilon]] + 2*(1 + JL)*\[Epsilon]*
           Gamma[-2*\[Epsilon]]))/(32*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*
         \[Epsilon]^2*Gamma[1 - 2*\[Epsilon]]*Gamma[-2*\[Epsilon]]) + 
       ((CF*g^2*(1 - 12*EulerGamma - 6*JL + 8*EulerGamma*JL - 3*JL^2 + 
            4*EulerGamma*JL^2 + 2*(-3 + 2*JL + JL^2)*PolyGamma[0, 1 - JL] + 
            2*(-3 + 2*JL + JL^2)*PolyGamma[0, 3 + JL]))/
          (16*(-1 + JL)*(3 + JL)*Pi^2*\[Epsilon]) + 
         (CF*g^2*(1 - 12*EulerGamma - 6*(-2 - JL + 2*\[Epsilon]) + 
            8*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            3*(-2 - JL + 2*\[Epsilon])^2 + 4*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 + 2*(-3 + 2*(-2 - JL + 
                2*\[Epsilon]) + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] + 
            2*(-3 + 2*(-2 - JL + 2*\[Epsilon]) + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]]))/(16*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(1 - JL + 2*\[Epsilon])))/2, 0, 
      -((4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
          (4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
           Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
             2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
             8*\[Epsilon]^3)))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]])) + 
       (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
            2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
            8*\[Epsilon]^3)))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -((4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
          (-4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
           Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
             2*\[Epsilon]^2) - CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
             8*\[Epsilon]^3)))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]])) + 
       (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
            2*\[Epsilon]^2) - CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
            8*\[Epsilon]^3)))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4))/
        ((-1 + JL)*Pi^(3/2)*(-2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4))/
        (Pi^(3/2)*(3 + JL - 2*\[Epsilon])*(-2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -((2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*\[Epsilon]*
          (2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))/
         ((-1 + JL)*Pi^(3/2)*(-2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]])) + 
       (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*\[Epsilon]*
         (2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))/
        (Pi^(3/2)*(3 + JL - 2*\[Epsilon])*(-2 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]])}, 
     {-1/64*(E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
          (2*CF*nf*TF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
           CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4)))/(JL*(-1 + \[Epsilon])^3*\[Epsilon]*
          Gamma[2 - 2*\[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(2*CF*nf*TF*(-2 + 5*\[Epsilon] - 
            5*\[Epsilon]^2 + 2*\[Epsilon]^3) + CA^2*(4 - 13*\[Epsilon] + 
            14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (64*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])^3*\[Epsilon]*
         Gamma[2 - 2*\[Epsilon]]) - (E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(CF*nf*TF + CA^2*(-1 + \[Epsilon])))/
        (4*(1 + JL)*(1 + JL - 2*\[Epsilon])*Gamma[3 - 2*\[Epsilon]]) - 
       (E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (3*CF*nf*TF*(4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + CA^2*\[Epsilon]*(11 - 33*\[Epsilon] + 
            29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (48*(-1 + \[Epsilon])*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*
         Gamma[4 - 2*\[Epsilon]]) + 
       (g^2*(-((E^(EulerGamma*\[Epsilon])*(3*CF*nf*TF*(4 - 8*\[Epsilon] + 
                7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
              CA^2*\[Epsilon]*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 
                3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/(Pi*(-1 + \[Epsilon])*
             Gamma[4 - 2*\[Epsilon]])) - (3*2^(3 - 2*\[Epsilon])*CF*nf*TF*
            Gamma[3/2 - \[Epsilon]])/(Pi^(3/2)*Gamma[4 - 2*\[Epsilon]]) - 
          (6*CF*nf*TF)/(Pi*(-3 + 2*\[Epsilon])*Gamma[2 - \[Epsilon]])))/
        (48*(-1 + JL)*Pi^\[Epsilon]*\[Epsilon]) + 
       (g^2*((-6*CA^2*\[Epsilon])/(JL - 2*\[Epsilon]) + 
          (6*CA^2*EulerGamma*\[Epsilon]^2)/(JL - 2*\[Epsilon]) + 
          (12*CA^2*\[Epsilon]^2*(-2 + JL + 2*\[Epsilon]))/
           ((JL - 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon])) - 
          (3*2^(3 - 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*\[Epsilon]*
            (-(2^(1 + 2*\[Epsilon])*CA*nf*Pi^\[Epsilon]*TF*\[Epsilon]*(-2 + 
                7*\[Epsilon] - 9*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
             4^(1 + \[Epsilon])*CF*nf*Pi^\[Epsilon]*TF*\[Epsilon]*
              (-2 + 7*\[Epsilon] - 9*\[Epsilon]^2 + 4*\[Epsilon]^3) + 
             3*CA^2*(-((4*Pi)^\[Epsilon]*\[Epsilon]*(11 + 19*\[Epsilon]^2)) + 
               2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(1 + 11*\[Epsilon]^2 + 
                 3*\[Epsilon]^4)))*Gamma[1 - 3*\[Epsilon]])/
           (Pi^(2*\[Epsilon])*(JL + 2*\[Epsilon])*Gamma[5 - 4*\[Epsilon]]*
            Gamma[2 - \[Epsilon]]) - (3*CA^2*E^(EulerGamma*\[Epsilon]))/
           (Pi^\[Epsilon]*(JL - 2*\[Epsilon])*Gamma[-2*\[Epsilon]]) - 
          (3*CA^2*E^(EulerGamma*\[Epsilon])*\[Epsilon])/(Pi^\[Epsilon]*
            (-1 + \[Epsilon])*(-JL + 2*\[Epsilon])*Gamma[-2*\[Epsilon]]) + 
          (\[Epsilon]^2*(4*CA*nf*TF - 8*CF*nf*TF + CA^2*(11 - 6*EulerGamma - 
               6*Log[Pi])))/((-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon])) + 
          (6*CA^2*\[Epsilon]^2*Log[Pi])/(JL - 2*\[Epsilon]) - 
          (6*CA^2*\[Epsilon]^2*(EulerGamma + Log[Pi]))/(JL - 2*\[Epsilon]) + 
          (\[Epsilon]*(-4*CA*nf*TF*\[Epsilon] + 8*CF*nf*TF*\[Epsilon] + 
             CA^2*(-6 + \[Epsilon]*(-11 + 6*EulerGamma + 6*Log[Pi]))))/
           ((-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon]))))/
        (192*Pi*\[Epsilon]^3) + (g^2*((6*CA^2*\[Epsilon])/(2 + JL) - 
          (6*CA^2*EulerGamma*\[Epsilon]^2)/(2 + JL) - 
          (12*CA^2*(4 + JL - 4*\[Epsilon])*\[Epsilon]^2)/
           ((2 + JL)*(2 + JL - 4*\[Epsilon])*(-1 + 2*\[Epsilon])) + 
          (6*CA^2*\[Epsilon]^2)/((2 + JL)*Pi^\[Epsilon]*(-1 + \[Epsilon])*
            Gamma[1 - \[Epsilon]]) + (6*CA^2*\[Epsilon]^2)/
           ((2 + JL)*Pi^\[Epsilon]*Gamma[2 - \[Epsilon]]) + 
          (3*2^(3 - 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*\[Epsilon]*
            (-(2^(1 + 2*\[Epsilon])*CA*nf*Pi^\[Epsilon]*TF*\[Epsilon]*(-2 + 
                7*\[Epsilon] - 9*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
             4^(1 + \[Epsilon])*CF*nf*Pi^\[Epsilon]*TF*\[Epsilon]*
              (-2 + 7*\[Epsilon] - 9*\[Epsilon]^2 + 4*\[Epsilon]^3) + 
             3*CA^2*(-((4*Pi)^\[Epsilon]*\[Epsilon]*(11 + 19*\[Epsilon]^2)) + 
               2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(1 + 11*\[Epsilon]^2 + 
                 3*\[Epsilon]^4)))*Gamma[1 - 3*\[Epsilon]])/
           (Pi^(2*\[Epsilon])*(2 + JL - 4*\[Epsilon])*Gamma[5 - 4*\[Epsilon]]*
            Gamma[2 - \[Epsilon]]) + (3*CA^2*E^(EulerGamma*\[Epsilon]))/
           ((2 + JL)*Pi^\[Epsilon]*Gamma[-2*\[Epsilon]]) - 
          (3*CA^2*E^(EulerGamma*\[Epsilon])*\[Epsilon])/
           ((2 + JL)*Pi^\[Epsilon]*(-1 + \[Epsilon])*Gamma[-2*\[Epsilon]]) - 
          (6*CA^2*\[Epsilon]^2*Log[Pi])/(2 + JL) + 
          (6*CA^2*\[Epsilon]^2*(EulerGamma + Log[Pi]))/(2 + JL) + 
          (\[Epsilon]^2*(-4*CA*nf*TF + 8*CF*nf*TF + 
             CA^2*(-11 + 6*EulerGamma + 6*Log[Pi])))/((2 + JL - 4*\[Epsilon])*
            (-1 + 2*\[Epsilon])) + (\[Epsilon]*(-4*CA*nf*TF*\[Epsilon] + 
             8*CF*nf*TF*\[Epsilon] + CA^2*(-6 + \[Epsilon]*(-11 + 
                 6*EulerGamma + 6*Log[Pi]))))/((-1 + 2*\[Epsilon])*
            (-2 - JL + 4*\[Epsilon]))))/(192*Pi*\[Epsilon]^3) + 
       ((CA^2*g^2*(-36 - 30*JL + 23*JL^2 + 8*JL^3 - JL^4 - 
            18*JL*Pi*Cot[(JL*Pi)/2] + 3*JL^2*Pi*Cot[(JL*Pi)/2] + 
            12*JL^3*Pi*Cot[(JL*Pi)/2] + 3*JL^4*Pi*Cot[(JL*Pi)/2] - 
            18*JL^2*Pi*Cot[JL*Pi] + 3*JL^3*Pi*Cot[JL*Pi] + 
            12*JL^4*Pi*Cot[JL*Pi] + 3*JL^5*Pi*Cot[JL*Pi] + 
            6*JL*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL/2] + 
            3*JL^2*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL] + 
            36*JL*PolyGamma[0, 2 + JL] + 12*JL^2*PolyGamma[0, 2 + JL] - 
            27*JL^3*PolyGamma[0, 2 + JL] - 18*JL^4*PolyGamma[0, 2 + JL] - 
            3*JL^5*PolyGamma[0, 2 + JL]))/(48*(-1 + JL)*JL^2*(2 + JL)^2*
           (3 + JL)*Pi*\[Epsilon]) + 
         (CA^2*g^2*(-36 - 30*(-2 - JL + 2*\[Epsilon]) + 
            23*(-2 - JL + 2*\[Epsilon])^2 + 8*(-2 - JL + 2*\[Epsilon])^3 - 
            (-2 - JL + 2*\[Epsilon])^4 - 18*Pi*(-2 - JL + 2*\[Epsilon])*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 
            3*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] + 12*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 
            3*Pi*(-2 - JL + 2*\[Epsilon])^4*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] - 18*Pi*(-2 - JL + 2*\[Epsilon])^2*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 3*Pi*(-2 - JL + 2*\[Epsilon])^
              3*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            12*Pi*(-2 - JL + 2*\[Epsilon])^4*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 3*Pi*(-2 - JL + 2*\[Epsilon])^5*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 6*(-2 - JL + 2*\[Epsilon])*
             (-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, (-2 - JL + 
                2*\[Epsilon])/2] + 3*(-2 - JL + 2*\[Epsilon])^2*
             (-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -2 - JL + 2*
                \[Epsilon]] + 36*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 12*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 27*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 18*(-2 - JL + 2*\[Epsilon])^4*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 3*(-2 - JL + 2*\[Epsilon])^5*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(48*Pi*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])^2*
           (-JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])))/2, 
      -1/16*(CF*(-2*CA + CF)*E^(EulerGamma*\[Epsilon])*g^2*
          Pi^(-1 - \[Epsilon]))/((1 + JL)*(1 + JL - 2*\[Epsilon])*
          Gamma[2 - 2*\[Epsilon]]) + (CF*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(CA*(1 - 3*\[Epsilon] + 5*\[Epsilon]^2 - 
            2*\[Epsilon]^3) + CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
            2*\[Epsilon]^3)))/(64*JL*(-1 + \[Epsilon])^2*\[Epsilon]*
         Gamma[2 - 2*\[Epsilon]]) + (CF*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(CA*(1 - 3*\[Epsilon] + 5*\[Epsilon]^2 - 
            2*\[Epsilon]^3) + CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
            2*\[Epsilon]^3)))/(64*(-1 + \[Epsilon])^2*\[Epsilon]*
         (-2 - JL + 2*\[Epsilon])*Gamma[2 - 2*\[Epsilon]]) + 
       (CF*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (2*CA*\[Epsilon]*(2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 
            2*\[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
            \[Epsilon]^3 + 2*\[Epsilon]^4)))/(96*(-1 + JL)*\[Epsilon]*
         Gamma[4 - 2*\[Epsilon]]) + (CF*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(2*CA*\[Epsilon]*(2 - 4*\[Epsilon] + 
            7*\[Epsilon]^2 - 2*\[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + 
            \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (96*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*Gamma[4 - 2*\[Epsilon]]) - 
       (2^(-5 - 2*\[Epsilon])*CA*CF*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - 2*\[Epsilon])*((-1 + \[Epsilon])*
           (-(JL*(4*Pi)^\[Epsilon]*\[Epsilon]^3) + 2^(1 + 2*\[Epsilon])*JL*
             Pi^\[Epsilon]*(1 + 3*\[Epsilon]^2) + 2^(1 + 2*\[Epsilon])*
             Pi^\[Epsilon]*\[Epsilon]*(-2 - 6*\[Epsilon]^2 + \[Epsilon]^3))*
           Gamma[1 - 3*\[Epsilon]]*Gamma[1 - 2*\[Epsilon]] + 
          (JL*(4*Pi)^\[Epsilon] + 2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*
             \[Epsilon])*Gamma[3 - 4*\[Epsilon]]*Gamma[2 - \[Epsilon]] + 
          21*(-1 + \[Epsilon])*\[Epsilon]^2*(JL*(4*Pi)^\[Epsilon] - 
            2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*\[Epsilon])*
           Gamma[1 - 2*\[Epsilon]]*Gamma[-3*\[Epsilon]]))/
        ((JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]^2*
         (JL + 2*\[Epsilon])*Gamma[3 - 4*\[Epsilon]]*Gamma[1 - 2*\[Epsilon]]*
         Gamma[2 - \[Epsilon]]) + (CA*CF*g^2*Pi^(-1 - \[Epsilon])*
         ((-2*E^(EulerGamma*\[Epsilon])*\[Epsilon]*
            ((-2 - 6*\[Epsilon]^2 + \[Epsilon]^3)*Gamma[1 - 3*\[Epsilon]] - 
             21*\[Epsilon]^2*Gamma[-3*\[Epsilon]]))/((2 + JL - 4*\[Epsilon])*
            Gamma[3 - 4*\[Epsilon]]) + (2*\[Epsilon]^2*Gamma[2 - \[Epsilon]]*
             Gamma[-2*\[Epsilon]] - Gamma[1 - \[Epsilon]]*
             (E^(EulerGamma*\[Epsilon])*Gamma[2 - \[Epsilon]] - 
              2*(-1 + \[Epsilon])*\[Epsilon]^2*Gamma[-2*\[Epsilon]]))/
           ((2 + JL)*(-1 + \[Epsilon])*Gamma[1 - \[Epsilon]]*
            Gamma[-2*\[Epsilon]])))/(64*\[Epsilon]^3*Gamma[2 - \[Epsilon]]) + 
       ((CF*g^2*(-36*CA + 6*CA*JL - 54*CF*JL - 36*CA*EulerGamma*JL + 
            36*CF*EulerGamma*JL + 33*CA*JL^2 - 7*CF*JL^2 + 
            6*CA*EulerGamma*JL^2 - 6*CF*EulerGamma*JL^2 + 20*CF*JL^3 + 
            24*CA*EulerGamma*JL^3 - 24*CF*EulerGamma*JL^3 - 3*CA*JL^4 + 
            5*CF*JL^4 + 6*CA*EulerGamma*JL^4 - 6*CF*EulerGamma*JL^4 - 
            18*CA*JL*Pi*Cot[(JL*Pi)/2] + 3*CA*JL^2*Pi*Cot[(JL*Pi)/2] + 
            12*CA*JL^3*Pi*Cot[(JL*Pi)/2] + 3*CA*JL^4*Pi*Cot[(JL*Pi)/2] + 
            3*CF*JL^2*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, 1 - JL] + 
            6*CA*JL*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL/2] + 
            36*CF*JL*PolyGamma[0, 3 + JL] + 12*CF*JL^2*PolyGamma[0, 3 + JL] - 
            27*CF*JL^3*PolyGamma[0, 3 + JL] - 18*CF*JL^4*PolyGamma[0, 
              3 + JL] - 3*CF*JL^5*PolyGamma[0, 3 + JL]))/(48*(-1 + JL)*JL^2*
           (2 + JL)^2*(3 + JL)*Pi*\[Epsilon]) + 
         (CF*g^2*(-36*CA + 6*CA*(-2 - JL + 2*\[Epsilon]) - 
            54*CF*(-2 - JL + 2*\[Epsilon]) - 36*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) + 36*CF*EulerGamma*(-2 - JL + 
              2*\[Epsilon]) + 33*CA*(-2 - JL + 2*\[Epsilon])^2 - 
            7*CF*(-2 - JL + 2*\[Epsilon])^2 + 6*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 - 6*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 + 20*CF*(-2 - JL + 2*\[Epsilon])^3 + 
            24*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 - 24*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^3 - 3*CA*(-2 - JL + 2*\[Epsilon])^4 + 
            5*CF*(-2 - JL + 2*\[Epsilon])^4 + 6*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^4 - 6*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^4 - 18*CA*Pi*(-2 - JL + 2*\[Epsilon])*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 
            3*CA*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[(Pi*(-2 - JL + 
                 2*\[Epsilon]))/2] + 12*CA*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 
            3*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*Cot[(Pi*(-2 - JL + 
                 2*\[Epsilon]))/2] + 3*CF*(-2 - JL + 2*\[Epsilon])^2*
             (-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, 3 + JL - 2*
                \[Epsilon]] + 6*CA*(-2 - JL + 2*\[Epsilon])*
             (-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, (-2 - JL + 
                2*\[Epsilon])/2] + 36*CF*(-2 - JL + 2*\[Epsilon])*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] + 
            12*CF*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - 27*CF*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] - 
            18*CF*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - 3*CF*(-2 - JL + 2*\[Epsilon])^5*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]]))/(48*Pi*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])^2*
           (-JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])))/2, 
      (E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (CF*nf*TF + CA^2*(-1 + \[Epsilon]))*\[Epsilon])/
        (4*(1 + JL)*(1 + JL - 2*\[Epsilon])*Gamma[3 - 2*\[Epsilon]]) - 
       (E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (2*CF*nf*TF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
          CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4)))/(32*JL*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[3 - 2*\[Epsilon]]) - (E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(2*CF*nf*TF*(-2 + 5*\[Epsilon] - 
            5*\[Epsilon]^2 + 2*\[Epsilon]^3) + CA^2*(4 - 13*\[Epsilon] + 
            14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (32*\[Epsilon]*(1 + \[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3 - 2*\[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(-2 + \[Epsilon])^2*
         (3*CF*nf*TF*(4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + CA^2*\[Epsilon]*(11 - 33*\[Epsilon] + 
            29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (48*(-1 + JL)*(-1 + \[Epsilon])*\[Epsilon]*(2 + \[Epsilon])*
         Gamma[4 - 2*\[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(-2 + \[Epsilon])^2*
         (3*CF*nf*TF*(4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + CA^2*\[Epsilon]*(11 - 33*\[Epsilon] + 
            29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (48*(-1 + \[Epsilon])*\[Epsilon]*(2 + \[Epsilon])*
         (-3 - JL + 2*\[Epsilon])*Gamma[4 - 2*\[Epsilon]]) + 
       (g^2*((6*CA^2*\[Epsilon]*(1 + \[Epsilon]))/(-JL + 2*\[Epsilon]) - 
          (6*CA^2*EulerGamma*\[Epsilon]^2*(1 + \[Epsilon]))/
           (-JL + 2*\[Epsilon]) + (12*CA^2*\[Epsilon]^2*
            (JL*(-1 + \[Epsilon]) + 2*(-1 + 2*\[Epsilon] + \[Epsilon]^2)))/
           ((JL - 2*\[Epsilon])*(-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon])) + 
          (3*2^(3 - 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*\[Epsilon]*
            (-1 + 3*\[Epsilon])*(-(2^(1 + 2*\[Epsilon])*CA*nf*Pi^\[Epsilon]*
               TF*\[Epsilon]*(-2 + 7*\[Epsilon] - 9*\[Epsilon]^2 + 
                4*\[Epsilon]^3)) + 4^(1 + \[Epsilon])*CF*nf*Pi^\[Epsilon]*TF*
              \[Epsilon]*(-2 + 7*\[Epsilon] - 9*\[Epsilon]^2 + 4*
                \[Epsilon]^3) + 3*CA^2*(-((4*Pi)^\[Epsilon]*\[Epsilon]*
                 (11 + 19*\[Epsilon]^2)) + 2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*
                (1 + 11*\[Epsilon]^2 + 3*\[Epsilon]^4)))*
            Gamma[1 - 3*\[Epsilon]])/(Pi^(2*\[Epsilon])*(JL + 2*\[Epsilon])*
            Gamma[5 - 4*\[Epsilon]]*Gamma[2 - \[Epsilon]]) - 
          (3*CA^2*E^(EulerGamma*\[Epsilon])*(1 + \[Epsilon])^2)/
           (Pi^\[Epsilon]*(JL - 2*\[Epsilon])*(-1 + \[Epsilon])^2*
            Gamma[-2*\[Epsilon]]) - (6*CA^2*\[Epsilon]^2*(1 + \[Epsilon])*
            Log[Pi])/(-JL + 2*\[Epsilon]) - (6*CA^2*\[Epsilon]^2*
            (1 + \[Epsilon])*(EulerGamma + Log[Pi]))/(JL - 2*\[Epsilon]) + 
          (\[Epsilon]^2*(-1 + 3*\[Epsilon])*(-4*CA*nf*TF + 8*CF*nf*TF + 
             CA^2*(-11 + 6*EulerGamma + 6*Log[Pi])))/((-1 + 2*\[Epsilon])*
            (JL + 2*\[Epsilon])) - (\[Epsilon]*(-1 + 3*\[Epsilon])*
            (-4*CA*nf*TF*\[Epsilon] + 8*CF*nf*TF*\[Epsilon] + 
             CA^2*(-6 + \[Epsilon]*(-11 + 6*EulerGamma + 6*Log[Pi]))))/
           ((-1 + 2*\[Epsilon])*(JL + 2*\[Epsilon]))))/
        (192*Pi*\[Epsilon]^3) - (g^2*((-6*CA^2*\[Epsilon]*(1 + \[Epsilon]))/
           (2 + JL) + (6*CA^2*EulerGamma*\[Epsilon]^2*(1 + \[Epsilon]))/
           (2 + JL) - (12*CA^2*\[Epsilon]^2*(JL - JL*\[Epsilon] + 
             4*\[Epsilon]^2))/((2 + JL)*(2 + JL - 4*\[Epsilon])*
            (-1 + 2*\[Epsilon])) + (3*2^(3 - 2*\[Epsilon])*
            E^(EulerGamma*\[Epsilon])*\[Epsilon]*(-1 + 3*\[Epsilon])*
            (-(2^(1 + 2*\[Epsilon])*CA*nf*Pi^\[Epsilon]*TF*\[Epsilon]*(-2 + 
                7*\[Epsilon] - 9*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
             4^(1 + \[Epsilon])*CF*nf*Pi^\[Epsilon]*TF*\[Epsilon]*
              (-2 + 7*\[Epsilon] - 9*\[Epsilon]^2 + 4*\[Epsilon]^3) + 
             3*CA^2*(-((4*Pi)^\[Epsilon]*\[Epsilon]*(11 + 19*\[Epsilon]^2)) + 
               2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(1 + 11*\[Epsilon]^2 + 
                 3*\[Epsilon]^4)))*Gamma[1 - 3*\[Epsilon]])/
           (Pi^(2*\[Epsilon])*(2 + JL - 4*\[Epsilon])*Gamma[5 - 4*\[Epsilon]]*
            Gamma[2 - \[Epsilon]]) - (3*CA^2*E^(EulerGamma*\[Epsilon])*
            (1 + \[Epsilon])^2)/((2 + JL)*Pi^\[Epsilon]*(-1 + \[Epsilon])^2*
            Gamma[-2*\[Epsilon]]) + (6*CA^2*\[Epsilon]^2*(1 + \[Epsilon])*
            Log[Pi])/(2 + JL) - (6*CA^2*\[Epsilon]^2*(1 + \[Epsilon])*
            (EulerGamma + Log[Pi]))/(2 + JL) + 
          (\[Epsilon]^2*(-1 + 3*\[Epsilon])*(-4*CA*nf*TF + 8*CF*nf*TF + 
             CA^2*(-11 + 6*EulerGamma + 6*Log[Pi])))/((2 + JL - 4*\[Epsilon])*
            (-1 + 2*\[Epsilon])) + (\[Epsilon]*(-1 + 3*\[Epsilon])*
            (-4*CA*nf*TF*\[Epsilon] + 8*CF*nf*TF*\[Epsilon] + 
             CA^2*(-6 + \[Epsilon]*(-11 + 6*EulerGamma + 6*Log[Pi]))))/
           ((-1 + 2*\[Epsilon])*(-2 - JL + 4*\[Epsilon]))))/
        (192*Pi*\[Epsilon]^3) + 
       ((CA*g^2*(-72*CA - 204*CA*JL - 74*CA*JL^2 + 182*CA*JL^3 + 
            217*CA*JL^4 + 84*CA*JL^5 + 11*CA*JL^6 + 48*JL^2*nf*TF + 
            16*JL^3*nf*TF - 36*JL^4*nf*TF - 24*JL^5*nf*TF - 4*JL^6*nf*TF - 
            36*CA*JL*Pi*Cot[(JL*Pi)/2] - 66*CA*JL^2*Pi*Cot[(JL*Pi)/2] + 
            60*CA*JL^4*Pi*Cot[(JL*Pi)/2] + 36*CA*JL^5*Pi*Cot[(JL*Pi)/2] + 
            6*CA*JL^6*Pi*Cot[(JL*Pi)/2] + 36*CA*JL^2*Pi*Cot[JL*Pi] + 
            30*CA*JL^3*Pi*Cot[JL*Pi] - 30*CA*JL^4*Pi*Cot[JL*Pi] - 
            30*CA*JL^5*Pi*Cot[JL*Pi] - 6*CA*JL^6*Pi*Cot[JL*Pi] + 
            12*CA*JL*(1 + JL)^2*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, 
              JL/2] - 6*CA*JL^2*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*
             PolyGamma[0, JL] + 72*CA*JL*PolyGamma[0, 2 + JL] + 
            96*CA*JL^2*PolyGamma[0, 2 + JL] - 30*CA*JL^3*PolyGamma[0, 
              2 + JL] - 90*CA*JL^4*PolyGamma[0, 2 + JL] - 
            42*CA*JL^5*PolyGamma[0, 2 + JL] - 6*CA*JL^6*PolyGamma[0, 
              2 + JL]))/(96*(-1 + JL)*JL^2*(2 + JL)^2*(3 + JL)*Pi*
           \[Epsilon]) + (CA*g^2*(-72*CA - 204*CA*(-2 - JL + 2*\[Epsilon]) - 
            74*CA*(-2 - JL + 2*\[Epsilon])^2 + 48*nf*TF*
             (-2 - JL + 2*\[Epsilon])^2 + 182*CA*(-2 - JL + 2*\[Epsilon])^3 + 
            16*nf*TF*(-2 - JL + 2*\[Epsilon])^3 + 
            217*CA*(-2 - JL + 2*\[Epsilon])^4 - 36*nf*TF*
             (-2 - JL + 2*\[Epsilon])^4 + 84*CA*(-2 - JL + 2*\[Epsilon])^5 - 
            24*nf*TF*(-2 - JL + 2*\[Epsilon])^5 + 
            11*CA*(-2 - JL + 2*\[Epsilon])^6 - 4*nf*TF*
             (-2 - JL + 2*\[Epsilon])^6 - 36*CA*Pi*(-2 - JL + 2*\[Epsilon])*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] - 66*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^2*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] + 60*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 36*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^5*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] + 6*CA*Pi*(-2 - JL + 2*\[Epsilon])^6*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 36*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            30*CA*Pi*(-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] - 30*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 30*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^5*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            6*CA*Pi*(-2 - JL + 2*\[Epsilon])^6*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 12*CA*(-2 - JL + 2*\[Epsilon])*
             (-1 - JL + 2*\[Epsilon])^2*(-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, (-2 - JL + 2*\[Epsilon])/2] - 
            6*CA*(-2 - JL + 2*\[Epsilon])^2*(-6 - 5*(-2 - JL + 
                2*\[Epsilon]) + 5*(-2 - JL + 2*\[Epsilon])^2 + 
              5*(-2 - JL + 2*\[Epsilon])^3 + (-2 - JL + 2*\[Epsilon])^4)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] + 
            72*CA*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, -JL + 2*\[Epsilon]] + 
            96*CA*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, 
              -JL + 2*\[Epsilon]] - 30*CA*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 
            90*CA*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, 
              -JL + 2*\[Epsilon]] - 42*CA*(-2 - JL + 2*\[Epsilon])^5*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 6*CA*(-2 - JL + 2*\[Epsilon])^
              6*PolyGamma[0, -JL + 2*\[Epsilon]]))/(96*Pi*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])^2*
           (-JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])))/2, 
      (CF*(-2*CA + CF)*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         \[Epsilon])/(16*(1 + JL)*(1 + JL - 2*\[Epsilon])*
         Gamma[2 - 2*\[Epsilon]]) - (CF*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(CA*(1 - 3*\[Epsilon] + 5*\[Epsilon]^2 - 
            2*\[Epsilon]^3) + CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
            2*\[Epsilon]^3)))/(64*JL*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[2 - 2*\[Epsilon]]) - (CF*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(CA*(1 - 3*\[Epsilon] + 5*\[Epsilon]^2 - 
            2*\[Epsilon]^3) + CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
            2*\[Epsilon]^3)))/(64*\[Epsilon]*(1 + \[Epsilon])*
         (-2 - JL + 2*\[Epsilon])*Gamma[2 - 2*\[Epsilon]]) - 
       (CF*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (-2 + \[Epsilon])^2*(2*CA*\[Epsilon]*(2 - 4*\[Epsilon] + 
            7*\[Epsilon]^2 - 2*\[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + 
            \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (96*(-1 + JL)*\[Epsilon]*(2 + \[Epsilon])*Gamma[4 - 2*\[Epsilon]]) - 
       (CF*E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
         (-2 + \[Epsilon])^2*(2*CA*\[Epsilon]*(2 - 4*\[Epsilon] + 
            7*\[Epsilon]^2 - 2*\[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + 
            \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (96*\[Epsilon]*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[4 - 2*\[Epsilon]]) + (CA*CF*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*((-2*(-1 + \[Epsilon])^3*\[Epsilon]*
            (2 - 5*\[Epsilon] + \[Epsilon]^2)*Gamma[2 - 3*\[Epsilon]])/
           ((2 + JL - 4*\[Epsilon])*Gamma[3 - 4*\[Epsilon]]*
            Gamma[2 - \[Epsilon]]) + (1 + \[Epsilon])^2/
           ((2 + JL)*Gamma[-2*\[Epsilon]])))/(64*(-1 + \[Epsilon])^2*
         \[Epsilon]^3) + (CA*CF*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*((2*(-1 + \[Epsilon])^3*\[Epsilon]*
            (2 - 5*\[Epsilon] + \[Epsilon]^2)*Gamma[2 - 3*\[Epsilon]])/
           ((JL + 2*\[Epsilon])*Gamma[3 - 4*\[Epsilon]]*
            Gamma[2 - \[Epsilon]]) - (1 + \[Epsilon])^2/((JL - 2*\[Epsilon])*
            Gamma[-2*\[Epsilon]])))/(64*(-1 + \[Epsilon])^2*\[Epsilon]^3) + 
       ((CF*g^2*(-72*CA - 132*CA*JL - 108*CF*JL - 72*CA*EulerGamma*JL + 
            72*CF*EulerGamma*JL - 54*CA*JL^2 - 26*CF*JL^2 - 
            132*CA*EulerGamma*JL^2 + 132*CF*EulerGamma*JL^2 + 120*CA*JL^3 + 
            100*CF*JL^3 + 114*CA*JL^4 + 115*CF*JL^4 + 120*CA*EulerGamma*
             JL^4 - 120*CF*EulerGamma*JL^4 + 24*CA*JL^5 + 54*CF*JL^5 + 
            72*CA*EulerGamma*JL^5 - 72*CF*EulerGamma*JL^5 + 9*CF*JL^6 + 
            12*CA*EulerGamma*JL^6 - 12*CF*EulerGamma*JL^6 - 
            36*CA*JL*Pi*Cot[(JL*Pi)/2] - 66*CA*JL^2*Pi*Cot[(JL*Pi)/2] + 
            60*CA*JL^4*Pi*Cot[(JL*Pi)/2] + 36*CA*JL^5*Pi*Cot[(JL*Pi)/2] + 
            6*CA*JL^6*Pi*Cot[(JL*Pi)/2] - 6*CF*JL^2*(-6 - 5*JL + 5*JL^2 + 
              5*JL^3 + JL^4)*PolyGamma[0, 1 - JL] + 12*CA*JL*(1 + JL)^2*
             (-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, JL/2] + 
            72*CF*JL*PolyGamma[0, 3 + JL] + 96*CF*JL^2*PolyGamma[0, 3 + JL] - 
            30*CF*JL^3*PolyGamma[0, 3 + JL] - 90*CF*JL^4*PolyGamma[0, 
              3 + JL] - 42*CF*JL^5*PolyGamma[0, 3 + JL] - 
            6*CF*JL^6*PolyGamma[0, 3 + JL]))/(96*(-1 + JL)*JL^2*(2 + JL)^2*
           (3 + JL)*Pi*\[Epsilon]) + 
         (CF*g^2*(-72*CA - 132*CA*(-2 - JL + 2*\[Epsilon]) - 
            108*CF*(-2 - JL + 2*\[Epsilon]) - 72*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) + 72*CF*EulerGamma*(-2 - JL + 
              2*\[Epsilon]) - 54*CA*(-2 - JL + 2*\[Epsilon])^2 - 
            26*CF*(-2 - JL + 2*\[Epsilon])^2 - 132*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 + 132*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 + 120*CA*(-2 - JL + 2*\[Epsilon])^3 + 
            100*CF*(-2 - JL + 2*\[Epsilon])^3 + 114*CA*
             (-2 - JL + 2*\[Epsilon])^4 + 115*CF*(-2 - JL + 2*\[Epsilon])^4 + 
            120*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^4 - 120*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^4 + 24*CA*(-2 - JL + 2*\[Epsilon])^5 + 
            54*CF*(-2 - JL + 2*\[Epsilon])^5 + 72*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^5 - 72*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^5 + 9*CF*(-2 - JL + 2*\[Epsilon])^6 + 
            12*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^6 - 12*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^6 - 36*CA*Pi*(-2 - JL + 2*\[Epsilon])*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] - 66*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^2*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] + 60*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 36*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^5*Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/
               2] + 6*CA*Pi*(-2 - JL + 2*\[Epsilon])^6*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] - 
            6*CF*(-2 - JL + 2*\[Epsilon])^2*(-6 - 5*(-2 - JL + 
                2*\[Epsilon]) + 5*(-2 - JL + 2*\[Epsilon])^2 + 
              5*(-2 - JL + 2*\[Epsilon])^3 + (-2 - JL + 2*\[Epsilon])^4)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] + 
            12*CA*(-2 - JL + 2*\[Epsilon])*(-1 - JL + 2*\[Epsilon])^2*
             (-8 - JL + 2*\[Epsilon] + 4*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, (-2 - JL + 
                2*\[Epsilon])/2] + 72*CF*(-2 - JL + 2*\[Epsilon])*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] + 
            96*CF*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - 30*CF*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] - 
            90*CF*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - 42*CF*(-2 - JL + 2*\[Epsilon])^5*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] - 
            6*CF*(-2 - JL + 2*\[Epsilon])^6*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]]))/(96*Pi*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*
           (-2 - JL + 2*\[Epsilon])^2*(-JL + 2*\[Epsilon])^2*
           (1 - JL + 2*\[Epsilon])))/2, 
      (CA*E^(EulerGamma*\[Epsilon])*g^2*((4^\[Epsilon]*Sqrt[Pi])/
           ((-1 + \[Epsilon])*Gamma[1/2 - \[Epsilon]]) + Gamma[-\[Epsilon]]/
           Gamma[1 - 2*\[Epsilon]]))/(4*(2 + JL)*Pi^2) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*(4^\[Epsilon]*Sqrt[Pi]*
           Gamma[1 - 2*\[Epsilon]] + (-1 + \[Epsilon])*
           Gamma[1/2 - \[Epsilon]]*Gamma[-\[Epsilon]]))/
        (4*Pi^2*(-1 + \[Epsilon])*(-JL + 2*\[Epsilon])*
         Gamma[1 - 2*\[Epsilon]]*Gamma[1/2 - \[Epsilon]]) + 
       ((CA*g^2*(4 + 4*JL + 4*EulerGamma*JL + 2*EulerGamma*JL^2 + 
            JL*(2 + JL)*Pi*Cot[(JL*Pi)/2] + 2*JL*(2 + JL)*PolyGamma[0, 
              JL/2]))/(8*JL*(2 + JL)*Pi^2*\[Epsilon]) + 
         (CA*g^2*(4 + 4*(-2 - JL + 2*\[Epsilon]) + 4*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) + 2*EulerGamma*(-2 - JL + 2*\[Epsilon])^
              2 + Pi*(-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
             Cot[(Pi*(-2 - JL + 2*\[Epsilon]))/2] + 
            2*(-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
             PolyGamma[0, (-2 - JL + 2*\[Epsilon])/2]))/(8*Pi^2*\[Epsilon]*
           (-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])))/2, 
      -1/16*(E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
          (-8*CA*CF*nf*TF*(3 - 9*\[Epsilon] + 13*\[Epsilon]^2 - 
             9*\[Epsilon]^3 + 2*\[Epsilon]^4) + 4*CA^3*(4 - 13*\[Epsilon] + 
             14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
           CA^2*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4) + 2*CF*nf*TF*(-1 + \[Epsilon])*
            (Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
               2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*
                \[Epsilon]^3))))/(JL*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])^3*
          Gamma[2 - 2*\[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(-8*CA*CF*nf*TF*(3 - 9*\[Epsilon] + 
            13*\[Epsilon]^2 - 9*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          4*CA^3*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + CA^2*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 2*CF*nf*TF*(-1 + \[Epsilon])*
           (Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
              2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
              8*\[Epsilon]^3))))/(16*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])^3*
         Gamma[2 - 2*\[Epsilon]]), 
      -1/16*(E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*
          (8*CA*CF*nf*TF*(3 - 9*\[Epsilon] + 13*\[Epsilon]^2 - 
             9*\[Epsilon]^3 + 2*\[Epsilon]^4) - 4*CA^3*(4 - 13*\[Epsilon] + 
             14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
           CA^2*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4) + 2*CF*nf*TF*(-1 + \[Epsilon])*
            (Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
               2*\[Epsilon]^2) - CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*
                \[Epsilon]^3))))/(JL*Sqrt[16*CA^2 - 8*CA*CF + 
            CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])^3*
          Gamma[2 - 2*\[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*(8*CA*CF*nf*TF*(3 - 9*\[Epsilon] + 
            13*\[Epsilon]^2 - 9*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
          4*CA^3*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + CA^2*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 2*CF*nf*TF*(-1 + \[Epsilon])*
           (Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
              2*\[Epsilon]^2) - CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
              8*\[Epsilon]^3))))/(16*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])^3*
         Gamma[2 - 2*\[Epsilon]]), (E^(EulerGamma*\[Epsilon])*g^2*nf*
         Pi^(-1 - \[Epsilon])*TF*(2*CA*\[Epsilon]*(2 - 4*\[Epsilon] + 
            7*\[Epsilon]^2 - 2*\[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + 
            \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (3*(-1 + JL)*Gamma[4 - 2*\[Epsilon]]) - 
       (E^(EulerGamma*\[Epsilon])*g^2*nf*Pi^(-1 - \[Epsilon])*TF*
         (2*CA*\[Epsilon]*(2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 
            2*\[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
            \[Epsilon]^3 + 2*\[Epsilon]^4)))/(3*(3 + JL - 2*\[Epsilon])*
         Gamma[4 - 2*\[Epsilon]]), 
      -1/3*(E^(EulerGamma*\[Epsilon])*g^2*Pi^(-1 - \[Epsilon])*\[Epsilon]*
          (-2*CA*nf*TF*(2 - 6*\[Epsilon] + 11*\[Epsilon]^2 - 9*\[Epsilon]^3 + 
             2*\[Epsilon]^4) + CA^2*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 
             3*\[Epsilon]^3 + 2*\[Epsilon]^4) + 3*CF*nf*TF*
            (-2 + 4*\[Epsilon] - 3*\[Epsilon]^2 - \[Epsilon]^3 + 
             2*\[Epsilon]^4)))/((-1 + JL)*(-1 + \[Epsilon])*
          Gamma[4 - 2*\[Epsilon]]) - (E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-1 - \[Epsilon])*\[Epsilon]*(-2*CA*nf*TF*(2 - 6*\[Epsilon] + 
            11*\[Epsilon]^2 - 9*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          CA^2*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + 3*CF*nf*TF*(-2 + 4*\[Epsilon] - 
            3*\[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (3*(-1 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[4 - 2*\[Epsilon]])}, 
     {-1/32*(CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
         ((2 + JL)*Pi^2*(1 + \[Epsilon])*Gamma[1 - 2*\[Epsilon]]) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
        (32*Pi^2*(JL - 2*\[Epsilon])*(1 + \[Epsilon])*
         Gamma[1 - 2*\[Epsilon]]) + (4^(-3 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*
         ((-3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4))/8 + CA*\[Epsilon]*(11 - 33*\[Epsilon] + 
            29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (3*(-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*
         (-1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-3 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((-3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4))/8 + CA*\[Epsilon]*(11 - 33*\[Epsilon] + 
            29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (3*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*
         (-1 + 2*\[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         (CA*(1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(1 + 2*\[Epsilon])^2*
           Gamma[-1 - \[Epsilon]]*Gamma[-1/2 - \[Epsilon]] + 
          4^(1 + \[Epsilon])*Sqrt[Pi]*(((-4*CA + CF + Sqrt[16*CA^2 - 
                 8*CA*CF + CF^2 - 16*CF*nf*TF])*(-1 + \[Epsilon]))/8 - 
            CA*(2 + JL - 2*\[Epsilon] + 2*JL*\[Epsilon] - 3*\[Epsilon]^2))*
           Gamma[-2*\[Epsilon]]))/(16*(1 + JL)*(1 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*(1 + \[Epsilon])*(Pi + 2*Pi*\[Epsilon])^2*
         Gamma[-1/2 - \[Epsilon]]*Gamma[-2*\[Epsilon]]) + 
       (2^(-9 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((4^(1 + \[Epsilon])*Pi^(-2 - \[Epsilon])*(16*CA^2 + 
             4*CA*(-2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]) + 
             CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))*(-1 + \[Epsilon]))/
           (Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (1 + 2*\[Epsilon])) - (64^\[Epsilon]*(-JL + 4*\[Epsilon])*
            (-16*CA^2*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
             8*CA*CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
             CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF])*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*
                \[Epsilon]^3) + 4*CA*Sqrt[16*CA^2 - 8*CA*CF + 
                CF*(CF - 16*nf*TF)]*(2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 3*
                \[Epsilon]^3 + 2*\[Epsilon]^4)))/(JL*Pi^(3/2)*
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) - (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*
            (16*nf*TF + 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
             6*EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
             24*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
             6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[4] - 
             4*CA*(23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) + 
             6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
             CF*(3 - 6*EulerGamma + Log[4096] + 6*Log[Pi])))/
           (3*(1 + 2*\[Epsilon]))))/((JL - 4*\[Epsilon])*(-1 + \[Epsilon])*
         \[Epsilon]^2) + 
       (g^2*((6*(16*CA^2 - 8*CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]) + CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF^2 - 16*CF*nf*TF]))*\[Epsilon])/
           (Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])) - (2*(-92*CA + 3*CF + 16*nf*TF + 
             3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*\[Epsilon])/
           ((1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])) + 
          (24*(4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            \[Epsilon]*(4 + JL + 2*\[Epsilon]))/((2 + JL - 2*\[Epsilon])*
            (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])) + 
          (6*(-16*CA^2*(2 + \[Epsilon]) - CF*(CF - 16*nf*TF + Sqrt[
                16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(2 + \[Epsilon]) + 
             8*CA*(Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
                (-1 + \[Epsilon]) + CF*(2 + \[Epsilon]))))/
           (Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])) + (3*4^\[Epsilon]*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-4*CA + CF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*\[Epsilon]*
            (2 - 3*\[Epsilon] + 2*\[Epsilon]^2))/((1 + \[Epsilon])*
            (-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (3*4^(1 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            \[Epsilon]*(-4 + 13*\[Epsilon] - 14*\[Epsilon]^2 + 
             5*\[Epsilon]^3 - 2*\[Epsilon]^4))/((2 + JL - 2*\[Epsilon])*
            (-1 + \[Epsilon])*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (3*4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-16*CA^2*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
             8*CA*CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
             CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF])*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*
                \[Epsilon]^3) + 4*CA*Sqrt[16*CA^2 - 8*CA*CF + 
                CF*(CF - 16*nf*TF)]*(2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 3*
                \[Epsilon]^3 + 2*\[Epsilon]^4)))/
           (Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (2^(1 - 4*\[Epsilon])*
            ((2*Pi)^(2*\[Epsilon])*(-1 + \[Epsilon])*(-6*CF*
                E^(EulerGamma*\[Epsilon]) + 3*2^(1 + 2*\[Epsilon])*CF*
                Pi^\[Epsilon] - 6*E^(EulerGamma*\[Epsilon])*
                Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)] + 3*
                2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*Sqrt[16*CA^2 - 8*CA*CF + 
                  CF*(CF - 16*nf*TF)] + 3*CF*(4*Pi)^\[Epsilon]*\[Epsilon] + 
               4^(2 + \[Epsilon])*nf*Pi^\[Epsilon]*TF*\[Epsilon] + 3*
                (4*Pi)^\[Epsilon]*Sqrt[16*CA^2 - 8*CA*CF + 
                  CF*(CF - 16*nf*TF)]*\[Epsilon] - 4*CA*
                (6*E^(EulerGamma*\[Epsilon]) - 3*2^(1 + 2*\[Epsilon])*
                  Pi^\[Epsilon] + 23*(4*Pi)^\[Epsilon]*\[Epsilon])) + 
             E^(EulerGamma*\[Epsilon])*\[Epsilon]*(16*nf*TF + 3*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 6*EulerGamma*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 24*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 6*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[4] - 4*CA*
                (23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) + 6*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + CF*
                (3 - 6*EulerGamma + Log[4096] + 6*Log[Pi]))))/
           (Pi^(3*\[Epsilon])*(-1 + \[Epsilon])*(1 + 2*\[Epsilon])*
            (2 + JL + 2*\[Epsilon]))))/(1536*Pi^2*\[Epsilon]^2) + 
       ((CA*g^2*(-24*EulerGamma - 26*JL + 4*EulerGamma*JL - 36*JL^2 + 
            16*EulerGamma*JL^2 - 10*JL^3 + 4*EulerGamma*JL^3 - 
            24*Pi*Cot[JL*Pi] - 8*JL*Pi*Cot[JL*Pi] + 18*JL^2*Pi*Cot[JL*Pi] + 
            12*JL^3*Pi*Cot[JL*Pi] + 2*JL^4*Pi*Cot[JL*Pi] + 
            2*(2 + JL)^2*(-3 + 2*JL + JL^2)*PolyGamma[0, JL] + 
            12*JL*PolyGamma[0, 2 + JL] - 2*JL^2*PolyGamma[0, 2 + JL] - 
            8*JL^3*PolyGamma[0, 2 + JL] - 2*JL^4*PolyGamma[0, 2 + JL]))/
          (32*(-1 + JL)*JL*(2 + JL)^2*(3 + JL)*Pi^2*\[Epsilon]) + 
         (CA*g^2*(-24*EulerGamma - 26*(-2 - JL + 2*\[Epsilon]) + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            36*(-2 - JL + 2*\[Epsilon])^2 + 16*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 - 10*(-2 - JL + 2*\[Epsilon])^3 + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 - 
            24*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            8*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            18*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 12*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 2*Pi*(-2 - JL + 2*\[Epsilon])^
              4*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 2*(-JL + 2*\[Epsilon])^2*
             (-3 + 2*(-2 - JL + 2*\[Epsilon]) + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] + 
            12*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            2*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            8*(-2 - JL + 2*\[Epsilon])^3*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            2*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, -JL + 2*\[Epsilon]]))/
          (32*Pi^2*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*
           (-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])^2*
           (1 - JL + 2*\[Epsilon])))/2, 
      -((2^(-3 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
          (2 + (-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])/
            (8*nf*TF))*(-1 + \[Epsilon]))/((1 + JL)*Pi^(3/2)*
          (1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(1 + 2*\[Epsilon])^2*
          Gamma[-1/2 - \[Epsilon]])) - (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2)/((2 + JL)*Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])^2*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2)/
        (Pi^(3/2)*(JL - 2*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])^2*
         Gamma[1/2 - \[Epsilon]]) - (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*
         ((3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(8*nf*TF))*\[Epsilon]^2 + 
          (-14 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(4*nf*TF))*\[Epsilon]^4))/(3*(-1 + JL)*Pi^(3/2)*
         (1 - 2*\[Epsilon])^2*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (2^(-7 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*
         ((3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(8*nf*TF))*\[Epsilon]^2 + 
          (-14 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(4*nf*TF))*\[Epsilon]^4))/(3*Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + 
       (g^2*((-8*CF*(16*CA^2 + CF^2 + 2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF] - 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]) + CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF^2 - 16*CF*nf*TF]))*\[Epsilon])/
           (nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])) - 
          (2*(8*CA*CF - 2*CF*(CF + 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))*\[Epsilon])/(nf*TF*(1 + 2*\[Epsilon])*
            (2 + JL + 2*\[Epsilon])) - (4*CF*(-4*CA + CF - 8*nf*TF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*\[Epsilon]*
            (4 + JL + 2*\[Epsilon]))/(nf*TF*(2 + JL - 2*\[Epsilon])*
            (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])) + 
          (2*CF*(8*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
              (-1 + \[Epsilon]) + 16*CA^2*(1 + 4*\[Epsilon]) + 
             CF^2*(1 + 4*\[Epsilon]) - 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF^2 - 16*CF*nf*TF])*(1 + 4*\[Epsilon]) + 
             CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (1 + 4*\[Epsilon])))/(nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
              CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])) + 
          (2^(3 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            \[Epsilon]*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           ((2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (4^\[Epsilon]*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-4*CA + CF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*\[Epsilon]*
            (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           (nf*TF*(2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (4^\[Epsilon]*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (8*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
              (1 - 3*\[Epsilon] + 5*\[Epsilon]^2 - 2*\[Epsilon]^3) - 
             16*CA^2*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
             CF^2*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
             4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
             CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3)))/
           (nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (2^(1 - 4*\[Epsilon])*(E^(EulerGamma*\[Epsilon])*\[Epsilon]*
              (CF*(CF*(-2 + EulerGamma - Log[4*Pi]) + Sqrt[16*CA^2 - 
                    8*CA*CF + CF^2 - 16*CF*nf*TF]*(-2 + EulerGamma - 
                   Log[4*Pi]) - 8*nf*TF*(4 + EulerGamma - Log[4*Pi])) + CA*CF*
                (8 - 4*EulerGamma + 4*Log[4*Pi])) - (-1 + \[Epsilon])*
              (-(16^\[Epsilon]*Pi^(3*\[Epsilon])*\[Epsilon]*
                 (CF*(CF*(-2 + EulerGamma + Log[1/(4*Pi)]) + 
                    Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(-2 + 
                      EulerGamma - Log[4*Pi]) - 8*nf*TF*(4 + EulerGamma - 
                      Log[4*Pi])) + CA*CF*(8 - 4*EulerGamma + 
                    4*Log[4*Pi]))) - 4^(1 + \[Epsilon])*CA*CF*
                Pi^(2*\[Epsilon])*(-E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(1 + EulerGamma*\[Epsilon] - \[Epsilon]*
                    Log[4*Pi])) - CF^2*(2*Pi)^(2*\[Epsilon])*
                (E^(EulerGamma*\[Epsilon]) + (4*Pi)^\[Epsilon]*(-1 - 
                   EulerGamma*\[Epsilon] + \[Epsilon]*Log[4*Pi])) - CF*
                (2*Pi)^(2*\[Epsilon])*(-8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                   CF^2 - 16*CF*nf*TF])*(E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(-1 - EulerGamma*\[Epsilon] + \[Epsilon]*
                    Log[4*Pi])))))/(nf*Pi^(3*\[Epsilon])*TF*(-1 + \[Epsilon])*
            (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon]))))/
        (1024*Pi^2*\[Epsilon]^2) + 
       (g^2*((8*CF*(16*CA^2 + CF^2 + 2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF] - 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]) + CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF^2 - 16*CF*nf*TF]))*\[Epsilon])/(JL*nf*TF*
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]) + 
          (2*(8*CA*CF - 2*CF*(CF + 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))*\[Epsilon])/(nf*TF*(JL - 4*\[Epsilon])*
            (1 + 2*\[Epsilon])) + (4*CF*(-4*CA + CF - 8*nf*TF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-2 + JL - 4*\[Epsilon])*\[Epsilon])/(JL*nf*TF*
            (JL - 4*\[Epsilon])*(1 + 2*\[Epsilon])) - 
          (2*CF*(8*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
              (-1 + \[Epsilon]) + 16*CA^2*(1 + 4*\[Epsilon]) + 
             CF^2*(1 + 4*\[Epsilon]) - 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF^2 - 16*CF*nf*TF])*(1 + 4*\[Epsilon]) + 
             CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (1 + 4*\[Epsilon])))/(JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
              CF*(CF - 16*nf*TF)]) - (2^(3 + 2*\[Epsilon])*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*\[Epsilon]*
            (-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           (JL*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (4^\[Epsilon]*CF*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            \[Epsilon]*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           (JL*nf*TF*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (4^\[Epsilon]*CF*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (8*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
              (1 - 3*\[Epsilon] + 5*\[Epsilon]^2 - 2*\[Epsilon]^3) - 
             16*CA^2*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
             CF^2*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
             4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
             CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3)))/
           (JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            Gamma[3/2 - \[Epsilon]]) - (2^(3 - 4*\[Epsilon])*
            (E^(EulerGamma*\[Epsilon])*\[Epsilon]*(CF*(CF*(-2 + EulerGamma - 
                   Log[4*Pi]) + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
                  (-2 + EulerGamma - Log[4*Pi]) - 8*nf*TF*(4 + EulerGamma - 
                   Log[4*Pi])) + CA*CF*(8 - 4*EulerGamma + 4*Log[4*Pi])) - 
             (-1 + \[Epsilon])*(-(16^\[Epsilon]*Pi^(3*\[Epsilon])*\[Epsilon]*
                 (CF*(CF*(-2 + EulerGamma + Log[1/(4*Pi)]) + 
                    Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(-2 + 
                      EulerGamma - Log[4*Pi]) - 8*nf*TF*(4 + EulerGamma - 
                      Log[4*Pi])) + CA*CF*(8 - 4*EulerGamma + 
                    4*Log[4*Pi]))) - 4^(1 + \[Epsilon])*CA*CF*
                Pi^(2*\[Epsilon])*(-E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(1 + EulerGamma*\[Epsilon] - \[Epsilon]*
                    Log[4*Pi])) - CF^2*(2*Pi)^(2*\[Epsilon])*
                (E^(EulerGamma*\[Epsilon]) + (4*Pi)^\[Epsilon]*(-1 - 
                   EulerGamma*\[Epsilon] + \[Epsilon]*Log[4*Pi])) - CF*
                (2*Pi)^(2*\[Epsilon])*(-8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                   CF^2 - 16*CF*nf*TF])*(E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(-1 - EulerGamma*\[Epsilon] + \[Epsilon]*
                    Log[4*Pi])))))/(nf*Pi^(3*\[Epsilon])*TF*
            (JL - 4*\[Epsilon])*(-1 + \[Epsilon])*(4 + 8*\[Epsilon]))))/
        (1024*Pi^2*\[Epsilon]^2) + 
       ((g^2*(-16*CA^2 + 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]) - CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF]))*(-12*CF*EulerGamma - 16*CF*JL + 
            8*CF*EulerGamma*JL - 8*CF*JL^2 + 4*CF*EulerGamma*JL^2 + 
            2*CF*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, 1 - JL] + 
            6*CF*JL*PolyGamma[0, 3 + JL] - 4*CF*JL^2*PolyGamma[0, 3 + JL] - 
            2*CF*JL^3*PolyGamma[0, 3 + JL]))/(256*(-1 + JL)*JL*(2 + JL)*
           (3 + JL)*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           \[Epsilon]) + (g^2*(-16*CA^2 + 4*CA*(2*CF + Sqrt[16*CA^2 - 
                8*CA*CF + CF^2 - 16*CF*nf*TF]) - CF*(CF - 16*nf*TF + 
              Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*
           (-12*CF*EulerGamma - 16*CF*(-2 - JL + 2*\[Epsilon]) + 
            8*CF*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            8*CF*(-2 - JL + 2*\[Epsilon])^2 + 4*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 + 2*CF*(-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] + 
            6*CF*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - 4*CF*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] - 
            2*CF*(-2 - JL + 2*\[Epsilon])^3*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]]))/(256*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + 
             CF*(CF - 16*nf*TF)]*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*
           (-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])))/2, 
      (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2)/
        ((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2)/(Pi^(3/2)*(-1 + \[Epsilon])*
         \[Epsilon]*(-JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + \[Epsilon])^2*((-3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^
                2 - 16*CF*nf*TF])*(4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 
             5*\[Epsilon]^3 + 2*\[Epsilon]^4))/8 + CA*\[Epsilon]*
           (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
            2*\[Epsilon]^4)))/(3*(-1 + JL)*Pi^(3/2)*(1 - 2*\[Epsilon])^2*
         (-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*(2 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])^2*
         ((-3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4))/8 + CA*\[Epsilon]*(11 - 33*\[Epsilon] + 
            29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (3*Pi^(3/2)*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]*
         (1 + \[Epsilon])*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         (-(2^(1 + 2*\[Epsilon])*Sqrt[Pi]*(1 + 2*\[Epsilon])*
            (-1/8*((-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                   TF])*(-1 + \[Epsilon])*(-2 - 2*JL + 2*\[Epsilon] - 
                3*JL*\[Epsilon] + 6*\[Epsilon]^2)) - 
             CA*(1 + JL + 3*JL*\[Epsilon] - 2*\[Epsilon]^2 + 2*JL*
                \[Epsilon]^2 - 5*\[Epsilon]^3))*Gamma[-1 - 2*\[Epsilon]]) - 
          (1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*
           (CA*(1 + 3*\[Epsilon] + 2*\[Epsilon]^2) - 
            ((-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (-2 - \[Epsilon] + 3*\[Epsilon]^2))/8)*Gamma[-1 - \[Epsilon]]*
           Gamma[1/2 - \[Epsilon]]))/(16*(1 + JL)*(1 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*(1 + \[Epsilon])*(Pi + 2*Pi*\[Epsilon])^2*
         Gamma[-1 - 2*\[Epsilon]]*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-9 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-((4^(1 + \[Epsilon])*Pi^(-2 - \[Epsilon])*(16*CA^2 + 
              4*CA*(-2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]) + 
              CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                  16*CF*nf*TF]))*(1 + 3*\[Epsilon]))/
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]) + 
          (64^\[Epsilon]*(-JL + 4*\[Epsilon])*(-1 - \[Epsilon] + 
             2*\[Epsilon]^2)*(-16*CA^2*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 
               2*\[Epsilon]^3) + 8*CA*CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^
                 2 + 2*\[Epsilon]^3) - CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 
                 8*CA*CF + CF^2 - 16*CF*nf*TF])*(-2 + 5*\[Epsilon] - 5*
                \[Epsilon]^2 + 2*\[Epsilon]^3) + 4*CA*Sqrt[16*CA^2 - 
                8*CA*CF + CF*(CF - 16*nf*TF)]*(2 - 8*\[Epsilon] + 9*
                \[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
           (JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (1 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]]) + 
          (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*(1 + 3*\[Epsilon])*
            (16*nf*TF + 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
             6*EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
             24*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
             6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[4] - 
             4*CA*(23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) + 
             6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
             CF*(3 - 6*EulerGamma + Log[4096] + 6*Log[Pi])))/
           (3*(-1 + \[Epsilon]))))/((JL - 4*\[Epsilon])*\[Epsilon]^2*
         (1 + 2*\[Epsilon])) - (g^2*(3*4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*
           Sqrt[Pi]*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           (-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (-1 + \[Epsilon])^2*\[Epsilon]*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) - 
          3*4^(1 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*
           \[Epsilon]*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) - 3*4^\[Epsilon]*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF - 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(-1 + \[Epsilon])^2*
           \[Epsilon]^2*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(-2 + 3*\[Epsilon] - 
              2*\[Epsilon]^2) + 4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
            CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 
          3*4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (4*CA - CF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (-1 + \[Epsilon])^2*\[Epsilon]^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^
                2) + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
             (2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 
              14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 3*4^(1 + \[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(1 - \[Epsilon])*\[Epsilon]^2*
           (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
              2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
              5*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
            CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4)) - 3*4^(1 + \[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(1 - \[Epsilon])*\[Epsilon]^2*
           (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
              2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
              5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
            CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4)) + 3*4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*
           Sqrt[Pi]*(1 - \[Epsilon])*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(16*CA^2*(-2 + 5*\[Epsilon] - 
              5*\[Epsilon]^2 + 2*\[Epsilon]^3) - 8*CA*CF*(-2 + 5*\[Epsilon] - 
              5*\[Epsilon]^2 + 2*\[Epsilon]^3) + CF*(CF - 16*nf*TF + 
              Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            4*CA*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
              2*\[Epsilon]^4)) - 3*2^(1 + 2*\[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(1 - \[Epsilon])*\[Epsilon]^2*
           (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (8*CA^2*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 2*\[Epsilon]^3) - 
            CF*(-1 + \[Epsilon])*(8*nf*TF*(3 - 8*\[Epsilon] + 
                4*\[Epsilon]^2) + CF*(7 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
              Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(7 - 
                8*\[Epsilon] + 4*\[Epsilon]^2)) - 
            2*CA*(CF*(11 - 26*\[Epsilon] + 23*\[Epsilon]^2 - 
                6*\[Epsilon]^3) + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF*(CF - 16*nf*TF)]*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 
                2*\[Epsilon]^3))) + 3*4^(1 + \[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(1 - \[Epsilon])*\[Epsilon]*
           (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) - CF*(-1 + \[Epsilon])*(CF*(1 + 2*\[Epsilon] - 
                3*\[Epsilon]^2 + 2*\[Epsilon]^3) + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF^2 - 16*CF*nf*TF]*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
                2*\[Epsilon]^3) + 4*nf*TF*(-4 + 9*\[Epsilon] - 
                12*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
            CA*(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(4 - 
                13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
                2*\[Epsilon]^4) + CF*(-8 + 9*\[Epsilon] + 6*\[Epsilon]^2 - 
                15*\[Epsilon]^3 + 6*\[Epsilon]^4))) - 
          2*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(-92*CA + 3*CF + 
            16*nf*TF + 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]*
           (1 + \[Epsilon])^2*(1 + 3*\[Epsilon])*Gamma[3/2 - \[Epsilon]] - 
          6*(16*CA^2 - 8*CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]) + CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF]))*\[Epsilon]*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*
           Gamma[3/2 - \[Epsilon]] - 24*Sqrt[16*CA^2 - 8*CA*CF + 
             CF*(CF - 16*nf*TF)]*(4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])^2*
           (2*(-1 + \[Epsilon])*\[Epsilon] + JL*(1 + \[Epsilon]))*
           Gamma[3/2 - \[Epsilon]] + 6*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*
           (16*CA^2*(2 + \[Epsilon]) + CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 
                8*CA*CF + CF^2 - 16*CF*nf*TF])*(2 + \[Epsilon]) - 
            8*CA*(Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(-1 + 
                \[Epsilon]) + CF*(2 + \[Epsilon])))*Gamma[3/2 - \[Epsilon]] + 
          (2^(1 - 4*\[Epsilon])*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])^2*(1 + 3*\[Epsilon])*
            Gamma[3/2 - \[Epsilon]]*((2*Pi)^(2*\[Epsilon])*(-1 + \[Epsilon])*
              (-6*E^(EulerGamma*\[Epsilon])*Sqrt[16*CA^2 - 8*CA*CF + 
                  CF*(CF - 16*nf*TF)] + 3*2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*
                Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)] + 
               4^(2 + \[Epsilon])*nf*Pi^\[Epsilon]*TF*\[Epsilon] + 3*
                (4*Pi)^\[Epsilon]*Sqrt[16*CA^2 - 8*CA*CF + 
                  CF*(CF - 16*nf*TF)]*\[Epsilon] - 3*4^(1 + \[Epsilon])*
                Pi^\[Epsilon]*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
                \[Epsilon]*Log[4] + 2^(3 + 2*\[Epsilon])*Pi^\[Epsilon]*
                Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*\[Epsilon]*
                Log[8] - 4*CA*(6*E^(EulerGamma*\[Epsilon]) + 
                 2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(-3 + \[Epsilon]*
                    Log[64]) - (4*Pi)^\[Epsilon]*\[Epsilon]*(-23 + 
                   Log[4096])) + CF*(-6*E^(EulerGamma*\[Epsilon]) - 
                 3*2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(-1 + \[Epsilon]*
                    Log[4]) + (4*Pi)^\[Epsilon]*\[Epsilon]*(3 + 
                   Log[4096]))) + E^(EulerGamma*\[Epsilon])*\[Epsilon]*
              (16*nf*TF + 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 6*
                EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 24*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 6*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[4] - 4*CA*
                (23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) + 6*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + CF*
                (3 - 6*EulerGamma + Log[4096] + 6*Log[Pi]))))/
           Pi^(3*\[Epsilon])))/(1536*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         \[Epsilon]^2*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
         (2 + JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (-1/96*(g^2*(-72*CA*EulerGamma - 78*CA*JL - 132*CA*EulerGamma*JL - 
             154*CA*JL^2 - 129*CA*JL^3 + 120*CA*EulerGamma*JL^3 - 
             60*CA*JL^4 + 72*CA*EulerGamma*JL^4 - 11*CA*JL^5 + 
             12*CA*EulerGamma*JL^5 - 48*JL*nf*TF - 16*JL^2*nf*TF + 
             36*JL^3*nf*TF + 24*JL^4*nf*TF + 4*JL^5*nf*TF - 
             72*CA*Pi*Cot[JL*Pi] - 96*CA*JL*Pi*Cot[JL*Pi] + 
             30*CA*JL^2*Pi*Cot[JL*Pi] + 90*CA*JL^3*Pi*Cot[JL*Pi] + 
             42*CA*JL^4*Pi*Cot[JL*Pi] + 6*CA*JL^5*Pi*Cot[JL*Pi] + 
             6*CA*(2 + JL)^2*(-3 - JL + 3*JL^2 + JL^3)*PolyGamma[0, JL] - 
             36*CA*JL*PolyGamma[0, 2 + JL] - 30*CA*JL^2*PolyGamma[0, 2 + 
                JL] + 30*CA*JL^3*PolyGamma[0, 2 + JL] + 30*CA*JL^4*
              PolyGamma[0, 2 + JL] + 6*CA*JL^5*PolyGamma[0, 2 + JL]))/
           ((-1 + JL)*JL*(2 + JL)^2*(3 + JL)*Pi^2*\[Epsilon]) - 
         (g^2*(-72*CA*EulerGamma - 78*CA*(-2 - JL + 2*\[Epsilon]) - 
            132*CA*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            48*nf*TF*(-2 - JL + 2*\[Epsilon]) - 154*CA*
             (-2 - JL + 2*\[Epsilon])^2 - 16*nf*TF*(-2 - JL + 2*\[Epsilon])^
              2 - 129*CA*(-2 - JL + 2*\[Epsilon])^3 + 120*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^3 + 36*nf*TF*(-2 - JL + 2*\[Epsilon])^
              3 - 60*CA*(-2 - JL + 2*\[Epsilon])^4 + 72*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^4 + 24*nf*TF*(-2 - JL + 2*\[Epsilon])^
              4 - 11*CA*(-2 - JL + 2*\[Epsilon])^5 + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^5 + 4*nf*TF*(-2 - JL + 2*\[Epsilon])^
              5 - 72*CA*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            96*CA*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 30*CA*Pi*(-2 - JL + 2*\[Epsilon])^2*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 90*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            42*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 6*CA*Pi*(-2 - JL + 2*\[Epsilon])^5*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 6*CA*(-JL + 2*\[Epsilon])^2*
             (-1 + JL - 2*\[Epsilon] + 3*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -2 - JL + 2*
                \[Epsilon]] - 36*CA*(-2 - JL + 2*\[Epsilon])*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 
            30*CA*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 30*CA*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, -JL + 2*\[Epsilon]] + 
            30*CA*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 6*CA*(-2 - JL + 2*\[Epsilon])^5*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(96*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
           (-JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])))/2, 
      (2^(-3 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (2 + (-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])/
           (8*nf*TF))*(-1 + \[Epsilon])*\[Epsilon])/((1 + JL)*Pi^(3/2)*
         (1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(1 + 2*\[Epsilon])^2*
         Gamma[-1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2)/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*
         \[Epsilon]*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2)/
        (Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])^2*
         ((3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(8*nf*TF))*\[Epsilon]^2 + 
          (-14 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(4*nf*TF))*\[Epsilon]^4))/(3*(-1 + JL)*Pi^(3/2)*
         (1 - 2*\[Epsilon])^2*\[Epsilon]*(1 + \[Epsilon])*(2 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) - (2^(-7 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])^2*
         ((3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(8*nf*TF))*\[Epsilon]^2 + 
          (-14 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(4*nf*TF))*\[Epsilon]^4))/(3*Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*(2 + \[Epsilon])*(-1 + 2*\[Epsilon])*
         (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (g^2*(-(2^(5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*nf*Sqrt[Pi]*
            TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (-1 + \[Epsilon])^2*\[Epsilon]*(1 + \[Epsilon])*
            (1 + 2*\[Epsilon])*(-JL + 4*\[Epsilon])*(-1 + 3*\[Epsilon] - 
             5*\[Epsilon]^2 + 2*\[Epsilon]^3)) - 4^(1 + \[Epsilon])*CF*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*Sqrt[16*CA^2 - 8*CA*CF + 
             CF*(CF - 16*nf*TF)]*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + 
              CF^2 - 16*CF*nf*TF])*(-1 + \[Epsilon])^2*\[Epsilon]*
           (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(-JL + 4*\[Epsilon])*
           (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
          4^(1 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (JL - 4*\[Epsilon])*(1 + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*
           (8*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (1 - 3*\[Epsilon] + 5*\[Epsilon]^2 - 2*\[Epsilon]^3) - 
            16*CA^2*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            CF^2*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
            4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3)) + 
          4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (4*CA - CF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (JL - 4*\[Epsilon])*(-1 + \[Epsilon])^2*\[Epsilon]^2*
           (1 + 2*\[Epsilon])*(Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
             (-2 + 3*\[Epsilon] - 2*\[Epsilon]^2) + 4*CA*(2 - 3*\[Epsilon] + 
              2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
              8*\[Epsilon]^3)) - 4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*
           Sqrt[Pi]*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                TF])^2*(JL - 4*\[Epsilon])*(-1 + \[Epsilon])^2*\[Epsilon]^2*
           (1 + 2*\[Epsilon])*(4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
              2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
              8*\[Epsilon]^3)) - 4^(1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*
           Sqrt[Pi]*(4*CA - CF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(JL - 4*\[Epsilon])*(1 - \[Epsilon])*\[Epsilon]^2*
           (1 + 2*\[Epsilon])*(8*CF*nf*TF*(1 - 4*\[Epsilon] + 
              8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
            4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) - CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
              5*\[Epsilon]^3 + 2*\[Epsilon]^4)) + 4^(1 + \[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(JL - 4*\[Epsilon])*
           (1 - \[Epsilon])*\[Epsilon]^2*(1 + 2*\[Epsilon])*
           (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
              2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
              5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
            CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4)) + 2^(1 + 2*\[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(JL - 4*\[Epsilon])*
           (1 - \[Epsilon])*\[Epsilon]^2*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
           (8*CA^2*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 2*\[Epsilon]^3) - 
            CF*(-1 + \[Epsilon])*(8*nf*TF*(3 - 8*\[Epsilon] + 
                4*\[Epsilon]^2) + CF*(7 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
              Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(7 - 
                8*\[Epsilon] + 4*\[Epsilon]^2)) - 
            2*CA*(CF*(11 - 26*\[Epsilon] + 23*\[Epsilon]^2 - 
                6*\[Epsilon]^3) + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF*(CF - 16*nf*TF)]*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 
                2*\[Epsilon]^3))) - 4^(1 + \[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF - 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(JL - 4*\[Epsilon])*
           (1 - \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
           (4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) - CF*(-1 + \[Epsilon])*(CF*(1 + 2*\[Epsilon] - 
                3*\[Epsilon]^2 + 2*\[Epsilon]^3) + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF^2 - 16*CF*nf*TF]*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
                2*\[Epsilon]^3) + 4*nf*TF*(-4 + 9*\[Epsilon] - 
                12*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
            CA*(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(4 - 
                13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
                2*\[Epsilon]^4) + CF*(-8 + 9*\[Epsilon] + 6*\[Epsilon]^2 - 
                15*\[Epsilon]^3 + 6*\[Epsilon]^4))) + 
          8*JL*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           (-8*CA*CF + 2*CF*(CF + 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]))*(1 - \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])^2*
           (1 + 3*\[Epsilon])*Gamma[3/2 - \[Epsilon]] - 
          32*CF*(16*CA^2 + CF^2 + 2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*
                CF*nf*TF] - 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]) + CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF]))*(JL - 4*\[Epsilon])*\[Epsilon]*
           (1 + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*Gamma[3/2 - \[Epsilon]] + 
          16*CF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           (-4*CA + CF - 8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])^2*
           (-2 - 2*\[Epsilon] + 4*\[Epsilon]^2 - JL*(1 + \[Epsilon]))*
           Gamma[3/2 - \[Epsilon]] + 8*CF*(JL - 4*\[Epsilon])*
           (1 + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*
           (8*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
             (-1 + \[Epsilon]) + 16*CA^2*(1 + 4*\[Epsilon]) + 
            CF^2*(1 + 4*\[Epsilon]) - 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF])*(1 + 4*\[Epsilon]) + 
            CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (1 + 4*\[Epsilon]))*Gamma[3/2 - \[Epsilon]] - 
          (2^(3 - 4*\[Epsilon])*JL*Sqrt[16*CA^2 - 8*CA*CF + 
              CF*(CF - 16*nf*TF)]*(1 + \[Epsilon])^2*(1 + 3*\[Epsilon])*
            Gamma[3/2 - \[Epsilon]]*(E^(EulerGamma*\[Epsilon])*\[Epsilon]*
              (CF*(CF*(-2 + EulerGamma - Log[4*Pi]) + Sqrt[16*CA^2 - 
                    8*CA*CF + CF^2 - 16*CF*nf*TF]*(-2 + EulerGamma - 
                   Log[4*Pi]) - 8*nf*TF*(4 + EulerGamma - Log[4*Pi])) + CA*CF*
                (8 - 4*EulerGamma + 4*Log[4*Pi])) - (-1 + \[Epsilon])*
              (-(16^\[Epsilon]*Pi^(3*\[Epsilon])*\[Epsilon]*
                 (CF*(CF*(-2 + EulerGamma + Log[1/(4*Pi)]) + 
                    Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(-2 + 
                      EulerGamma - Log[4*Pi]) - 8*nf*TF*(4 + EulerGamma - 
                      Log[4*Pi])) + CA*CF*(8 - 4*EulerGamma + 
                    4*Log[4*Pi]))) - 4^(1 + \[Epsilon])*CA*CF*
                Pi^(2*\[Epsilon])*(-E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(1 + EulerGamma*\[Epsilon] - \[Epsilon]*
                    Log[4*Pi])) - CF^2*(2*Pi)^(2*\[Epsilon])*
                (E^(EulerGamma*\[Epsilon]) + (4*Pi)^\[Epsilon]*(-1 - 
                   EulerGamma*\[Epsilon] + \[Epsilon]*Log[4*Pi])) - CF*
                (2*Pi)^(2*\[Epsilon])*(-8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                   CF^2 - 16*CF*nf*TF])*(E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(-1 - EulerGamma*\[Epsilon] + \[Epsilon]*
                    Log[4*Pi])))))/Pi^(3*\[Epsilon])))/(4096*JL*nf*Pi^2*TF*
         Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(JL - 4*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]^2*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - 
       (g^2*(-(2^(5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*nf*Sqrt[Pi]*
            TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (-1 + \[Epsilon])^2*\[Epsilon]*(1 + \[Epsilon])*
            (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*(-1 + 3*\[Epsilon] - 
             5*\[Epsilon]^2 + 2*\[Epsilon]^3)) - 4^(1 + \[Epsilon])*CF*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*Sqrt[16*CA^2 - 8*CA*CF + 
             CF*(CF - 16*nf*TF)]*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + 
              CF^2 - 16*CF*nf*TF])*(-1 + \[Epsilon])^2*\[Epsilon]*
           (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
          4^(1 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*
           (8*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (1 - 3*\[Epsilon] + 5*\[Epsilon]^2 - 2*\[Epsilon]^3) - 
            16*CA^2*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            CF^2*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
            4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3)) - 
          4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (4*CA - CF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (-1 + \[Epsilon])^2*\[Epsilon]^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                TF]*(-2 + 3*\[Epsilon] - 2*\[Epsilon]^2) + 
            4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
            CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 
          4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])^2*
           (-1 + \[Epsilon])^2*\[Epsilon]^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^
                2) + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
             (2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 
              14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 4^(1 + \[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF - 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(1 - \[Epsilon])*
           \[Epsilon]^2*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
              2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
              5*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
            CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4)) - 4^(1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*
           Sqrt[Pi]*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(1 - \[Epsilon])*\[Epsilon]^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(8*CF*nf*TF*(1 - 4*\[Epsilon] + 
              8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
            4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) + CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
              5*\[Epsilon]^3 + 2*\[Epsilon]^4)) - 2^(1 + 2*\[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(1 - \[Epsilon])*
           \[Epsilon]^2*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(8*CA^2*(-3 + 4*\[Epsilon] - 
              \[Epsilon]^2 + 2*\[Epsilon]^3) - CF*(-1 + \[Epsilon])*
             (8*nf*TF*(3 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
              CF*(7 - 8*\[Epsilon] + 4*\[Epsilon]^2) + Sqrt[16*CA^2 - 
                 8*CA*CF + CF^2 - 16*CF*nf*TF]*(7 - 8*\[Epsilon] + 
                4*\[Epsilon]^2)) - 2*CA*(CF*(11 - 26*\[Epsilon] + 
                23*\[Epsilon]^2 - 6*\[Epsilon]^3) + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF*(CF - 16*nf*TF)]*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 
                2*\[Epsilon]^3))) + 4^(1 + \[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF - 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(1 - \[Epsilon])*
           \[Epsilon]*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(4*CA^2*(4 - 13*\[Epsilon] + 
              14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
            CF*(-1 + \[Epsilon])*(CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
                2*\[Epsilon]^3) + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
                2*\[Epsilon]^3) + 4*nf*TF*(-4 + 9*\[Epsilon] - 
                12*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
            CA*(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(4 - 
                13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
                2*\[Epsilon]^4) + CF*(-8 + 9*\[Epsilon] + 6*\[Epsilon]^2 - 
                15*\[Epsilon]^3 + 6*\[Epsilon]^4))) - 
          8*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           (-8*CA*CF + 2*CF*(CF + 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]))*(2 + JL - 2*\[Epsilon])*(1 - \[Epsilon])*
           \[Epsilon]*(1 + \[Epsilon])^2*(1 + 3*\[Epsilon])*
           Gamma[3/2 - \[Epsilon]] + 32*CF*(16*CA^2 + CF^2 + 
            2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
            4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]) + 
            CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*
           \[Epsilon]*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (-1 + \[Epsilon]^2)^2*Gamma[3/2 - \[Epsilon]] + 
          16*CF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           (-4*CA + CF - 8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])^2*
           (2*(-1 + \[Epsilon])*\[Epsilon] + JL*(1 + \[Epsilon]))*
           Gamma[3/2 - \[Epsilon]] - 8*CF*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*
           (8*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
             (-1 + \[Epsilon]) + 16*CA^2*(1 + 4*\[Epsilon]) + 
            CF^2*(1 + 4*\[Epsilon]) - 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF])*(1 + 4*\[Epsilon]) + 
            CF*(-16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (1 + 4*\[Epsilon]))*Gamma[3/2 - \[Epsilon]] + 
          (2^(3 - 4*\[Epsilon])*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])^2*(1 + 3*\[Epsilon])*
            Gamma[3/2 - \[Epsilon]]*(E^(EulerGamma*\[Epsilon])*\[Epsilon]*
              (CF*(CF*(-2 + EulerGamma - Log[4*Pi]) + Sqrt[16*CA^2 - 
                    8*CA*CF + CF^2 - 16*CF*nf*TF]*(-2 + EulerGamma - 
                   Log[4*Pi]) - 8*nf*TF*(4 + EulerGamma - Log[4*Pi])) + CA*CF*
                (8 - 4*EulerGamma + 4*Log[4*Pi])) - (-1 + \[Epsilon])*
              (-(16^\[Epsilon]*Pi^(3*\[Epsilon])*\[Epsilon]*
                 (CF*(CF*(-2 + EulerGamma + Log[1/(4*Pi)]) + 
                    Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(-2 + 
                      EulerGamma - Log[4*Pi]) - 8*nf*TF*(4 + EulerGamma - 
                      Log[4*Pi])) + CA*CF*(8 - 4*EulerGamma + 
                    4*Log[4*Pi]))) - 4^(1 + \[Epsilon])*CA*CF*
                Pi^(2*\[Epsilon])*(-E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(1 + EulerGamma*\[Epsilon] - \[Epsilon]*
                    Log[4*Pi])) - CF^2*(2*Pi)^(2*\[Epsilon])*
                (E^(EulerGamma*\[Epsilon]) + (4*Pi)^\[Epsilon]*(-1 - 
                   EulerGamma*\[Epsilon] + \[Epsilon]*Log[4*Pi])) - CF*
                (2*Pi)^(2*\[Epsilon])*(-8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                   CF^2 - 16*CF*nf*TF])*(E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(-1 - EulerGamma*\[Epsilon] + \[Epsilon]*
                    Log[4*Pi])))))/Pi^(3*\[Epsilon])))/
        (4096*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
         (2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]^2*
         (1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + 
       ((g^2*(-16*CA^2 + 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]) - CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF]))*(12*CF*EulerGamma + 14*CF*JL + 
            16*CF*EulerGamma*JL + 19*CF*JL^2 - 8*CF*EulerGamma*JL^2 + 
            12*CF*JL^3 - 16*CF*EulerGamma*JL^3 + 3*CF*JL^4 - 
            4*CF*EulerGamma*JL^4 - 2*CF*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*
             PolyGamma[0, 1 - JL] + 6*CF*JL*PolyGamma[0, 3 + JL] + 
            2*CF*JL^2*PolyGamma[0, 3 + JL] - 6*CF*JL^3*PolyGamma[0, 3 + JL] - 
            2*CF*JL^4*PolyGamma[0, 3 + JL]))/(256*(-1 + JL)*JL*(2 + JL)*
           (3 + JL)*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           \[Epsilon]) + (g^2*(-16*CA^2 + 4*CA*(2*CF + Sqrt[16*CA^2 - 
                8*CA*CF + CF^2 - 16*CF*nf*TF]) - CF*(CF - 16*nf*TF + 
              Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*
           (12*CF*EulerGamma + 14*CF*(-2 - JL + 2*\[Epsilon]) + 
            16*CF*EulerGamma*(-2 - JL + 2*\[Epsilon]) + 
            19*CF*(-2 - JL + 2*\[Epsilon])^2 - 8*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 + 12*CF*(-2 - JL + 2*\[Epsilon])^3 - 
            16*CF*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 + 
            3*CF*(-2 - JL + 2*\[Epsilon])^4 - 4*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^4 - 2*CF*(-6 - 5*(-2 - JL + 
                2*\[Epsilon]) + 5*(-2 - JL + 2*\[Epsilon])^2 + 
              5*(-2 - JL + 2*\[Epsilon])^3 + (-2 - JL + 2*\[Epsilon])^4)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] + 
            6*CF*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] + 2*CF*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] - 
            6*CF*(-2 - JL + 2*\[Epsilon])^3*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - 2*CF*(-2 - JL + 2*\[Epsilon])^4*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]]))/(256*nf*Pi^2*TF*
           Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
           (-JL + 2*\[Epsilon])*(1 - JL + 2*\[Epsilon])))/2, 
      -((4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/
         ((2 + JL)*(1 + \[Epsilon])^2*Gamma[1/2 - \[Epsilon]])) + 
       (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/((JL - 2*\[Epsilon])*
         (1 + \[Epsilon])^2*Gamma[1/2 - \[Epsilon]]), 
      (2^(-5 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) - CF*(-1 + \[Epsilon])*
           (CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(1 + 2*\[Epsilon] - 
              3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 4*nf*TF*(-4 + 9*\[Epsilon] - 
              12*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
          CA*(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) + CF*(-8 + 9*\[Epsilon] + 6*\[Epsilon]^2 - 
              15*\[Epsilon]^3 + 6*\[Epsilon]^4))))/(JL*Pi^(3/2)*
         Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*
         \[Epsilon]*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) - CF*(-1 + \[Epsilon])*
           (CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(1 + 2*\[Epsilon] - 
              3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 4*nf*TF*(-4 + 9*\[Epsilon] - 
              12*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
          CA*(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) + CF*(-8 + 9*\[Epsilon] + 6*\[Epsilon]^2 - 
              15*\[Epsilon]^3 + 6*\[Epsilon]^4))))/
        (Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
         (-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*
         (-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]), 
      (4^(-3 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-8*CA^2*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 2*\[Epsilon]^3) + 
          CF*(-1 + \[Epsilon])*(8*nf*TF*(3 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
            CF*(7 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(7 - 8*\[Epsilon] + 
              4*\[Epsilon]^2)) + 2*CA*(CF*(11 - 26*\[Epsilon] + 
              23*\[Epsilon]^2 - 6*\[Epsilon]^3) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(-3 + 4*\[Epsilon] - 
              \[Epsilon]^2 + 2*\[Epsilon]^3))))/(JL*Pi^(3/2)*
         Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*
         (1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-3 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-8*CA^2*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 2*\[Epsilon]^3) + 
          CF*(-1 + \[Epsilon])*(8*nf*TF*(3 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
            CF*(7 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(7 - 8*\[Epsilon] + 
              4*\[Epsilon]^2)) + 2*CA*(CF*(11 - 26*\[Epsilon] + 
              23*\[Epsilon]^2 - 6*\[Epsilon]^3) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(-3 + 4*\[Epsilon] - 
              \[Epsilon]^2 + 2*\[Epsilon]^3))))/
        (Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
         (-1 + \[Epsilon])*(1 + \[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -1/3*(2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
          ((3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
            (2*nf*TF) + (-4 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + 
                  CF^2 - 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
           (8 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                   TF]))/(8*nf*TF))*\[Epsilon]^2 + 
           (-14 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                  16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
           (4 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                   TF]))/(4*nf*TF))*\[Epsilon]^4))/((-1 + JL)*Pi^(3/2)*
          (1 - 2*\[Epsilon])^2*(1 + \[Epsilon])*Gamma[1/2 - \[Epsilon]]) - 
       (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         ((3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(8*nf*TF))*\[Epsilon]^2 + 
          (-14 - (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 + (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                  TF]))/(4*nf*TF))*\[Epsilon]^4))/(3*Pi^(3/2)*
         (1 - 2*\[Epsilon])^2*(1 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]), 
      -1/3*(2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*\[Epsilon]*
          (CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
             2*\[Epsilon]^4) - nf*TF*(-1 + \[Epsilon])*
            (2*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
             (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(
                2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))/
              (8*nf*TF))))/((-1 + JL)*Pi^(3/2)*(1 - 2*\[Epsilon])^2*
          (-1 + \[Epsilon])*(1 + \[Epsilon])*Gamma[1/2 - \[Epsilon]]) - 
       (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*\[Epsilon]*
         (CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
            2*\[Epsilon]^4) - nf*TF*(-1 + \[Epsilon])*
           (2*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
            (3*(-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))/
             (8*nf*TF))))/(3*Pi^(3/2)*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*
         (1 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]])}, 
     {-1/32*(CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
         ((2 + JL)*Pi^2*(1 + \[Epsilon])*Gamma[1 - 2*\[Epsilon]]) + 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-1 - \[Epsilon]])/
        (32*Pi^2*(JL - 2*\[Epsilon])*(1 + \[Epsilon])*
         Gamma[1 - 2*\[Epsilon]]) + (4^(-3 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*
         ((3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4))/8 + CA*\[Epsilon]*(11 - 33*\[Epsilon] + 
            29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (3*(-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*
         (-1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-3 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4))/8 + CA*\[Epsilon]*(11 - 33*\[Epsilon] + 
            29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (3*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*
         (-1 + 2*\[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         (CA*(1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(1 + 2*\[Epsilon])^2*
           Gamma[-1 - \[Epsilon]]*Gamma[-1/2 - \[Epsilon]] + 
          4^(1 + \[Epsilon])*Sqrt[Pi]*(-1/8*((4*CA - CF + Sqrt[16*CA^2 - 
                 8*CA*CF + CF^2 - 16*CF*nf*TF])*(-1 + \[Epsilon])) - 
            CA*(2 + JL - 2*\[Epsilon] + 2*JL*\[Epsilon] - 3*\[Epsilon]^2))*
           Gamma[-2*\[Epsilon]]))/(16*(1 + JL)*(1 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*(1 + \[Epsilon])*(Pi + 2*Pi*\[Epsilon])^2*
         Gamma[-1/2 - \[Epsilon]]*Gamma[-2*\[Epsilon]]) + 
       (2^(-9 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-((4^(1 + \[Epsilon])*Pi^(-2 - \[Epsilon])*(-4*CA - CF + 
              Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (-1 + \[Epsilon]))/(1 + 2*\[Epsilon])) - 
          (64^\[Epsilon]*(-JL + 4*\[Epsilon])*
            ((-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
             4*CA*(2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/(JL*Pi^(3/2)*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) - (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*
            (16*nf*TF - 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
             6*EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
             24*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
             6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[4] - 
             4*CA*(23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) - 
             6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
             CF*(3 - 6*EulerGamma + Log[4096] + 6*Log[Pi])))/
           (3*(1 + 2*\[Epsilon]))))/((JL - 4*\[Epsilon])*(-1 + \[Epsilon])*
         \[Epsilon]^2) + (2^(-9 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((4^(1 + \[Epsilon])*Pi^(-2 - \[Epsilon])*(-4*CA - CF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(-1 + \[Epsilon]))/
           ((1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])) - 
          (64^\[Epsilon]*((-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF])*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*
                \[Epsilon]^3) + 4*CA*(2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 3*
                \[Epsilon]^3 + 2*\[Epsilon]^4)))/(Pi^(3/2)*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*
            (16*nf*TF - 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
             6*EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
             24*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
             6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[4] - 
             4*CA*(23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) - 
             6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
             CF*(3 - 6*EulerGamma + Log[4096] + 6*Log[Pi])))/
           (3*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon]))))/
        ((-1 + \[Epsilon])*\[Epsilon]^2) + 
       ((CA*g^2*(-24*EulerGamma - 26*JL + 4*EulerGamma*JL - 36*JL^2 + 
            16*EulerGamma*JL^2 - 10*JL^3 + 4*EulerGamma*JL^3 - 
            24*Pi*Cot[JL*Pi] - 8*JL*Pi*Cot[JL*Pi] + 18*JL^2*Pi*Cot[JL*Pi] + 
            12*JL^3*Pi*Cot[JL*Pi] + 2*JL^4*Pi*Cot[JL*Pi] + 
            2*(2 + JL)^2*(-3 + 2*JL + JL^2)*PolyGamma[0, JL] + 
            12*JL*PolyGamma[0, 2 + JL] - 2*JL^2*PolyGamma[0, 2 + JL] - 
            8*JL^3*PolyGamma[0, 2 + JL] - 2*JL^4*PolyGamma[0, 2 + JL]))/
          (32*(-1 + JL)*JL*(2 + JL)^2*(3 + JL)*Pi^2*\[Epsilon]) + 
         (CA*g^2*(-24*EulerGamma - 26*(-2 - JL + 2*\[Epsilon]) + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            36*(-2 - JL + 2*\[Epsilon])^2 + 16*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 - 10*(-2 - JL + 2*\[Epsilon])^3 + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 - 
            24*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            8*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            18*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 12*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 2*Pi*(-2 - JL + 2*\[Epsilon])^
              4*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 2*(-JL + 2*\[Epsilon])^2*
             (-3 + 2*(-2 - JL + 2*\[Epsilon]) + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] + 
            12*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            2*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            8*(-2 - JL + 2*\[Epsilon])^3*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            2*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, -JL + 2*\[Epsilon]]))/
          (32*Pi^2*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*
           (-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])^2*
           (1 - JL + 2*\[Epsilon])))/2, 
      -((2^(-3 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
          (2 - (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])/
            (8*nf*TF))*(-1 + \[Epsilon]))/((1 + JL)*Pi^(3/2)*
          (1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(1 + 2*\[Epsilon])^2*
          Gamma[-1/2 - \[Epsilon]])) - (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2)/((2 + JL)*Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])^2*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2)/
        (Pi^(3/2)*(JL - 2*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])^2*
         Gamma[1/2 - \[Epsilon]]) - (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*
         ((-3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (8*nf*TF))*\[Epsilon]^2 + 
          (-14 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (4*nf*TF))*\[Epsilon]^4))/(3*(-1 + JL)*Pi^(3/2)*
         (1 - 2*\[Epsilon])^2*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (2^(-7 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*
         ((-3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (8*nf*TF))*\[Epsilon]^2 + 
          (-14 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (4*nf*TF))*\[Epsilon]^4))/(3*Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*(-1 + 2*\[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (4^(-5 - 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*((2^(1 + 2*\[Epsilon])*CF*
            Pi^(-2 - \[Epsilon])*(4*CA - CF + 8*nf*TF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (nf*TF*(JL - 4*\[Epsilon])*(1 + 2*\[Epsilon])) + 
          (64^\[Epsilon]*CF*(-8*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*
                nf*TF] + 24*nf*TF*\[Epsilon] - 2*Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF]*\[Epsilon] - 40*nf*TF*\[Epsilon]^2 + 
             3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*\[Epsilon]^2 + 
             16*nf*TF*\[Epsilon]^3 - 2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]*\[Epsilon]^3 - 4*CA*(1 + 2*\[Epsilon] - 3*
                \[Epsilon]^2 + 2*\[Epsilon]^3) + CF*(1 + 2*\[Epsilon] - 3*
                \[Epsilon]^2 + 2*\[Epsilon]^3)))/(JL*nf*Pi^(3/2)*TF*
            (1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*(CA*CF*(8 - 4*EulerGamma + 4*
                Log[4*Pi]) + CF*(CF*(-2 + EulerGamma - Log[4*Pi]) - 8*nf*TF*
                (4 + EulerGamma - Log[4*Pi]) + Sqrt[16*CA^2 - 8*CA*CF + 
                  CF^2 - 16*CF*nf*TF]*(2 - EulerGamma + Log[4*Pi]))))/
           (nf*TF*(JL - 4*\[Epsilon])*(-1 + \[Epsilon])*(1 + 2*\[Epsilon]))))/
        \[Epsilon]^2 + (4^(-5 - 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((2^(1 + 2*\[Epsilon])*CF*Pi^(-2 - \[Epsilon])*(-4*CA + CF - 
             8*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (nf*TF*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])) + 
          (64^\[Epsilon]*CF*(8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*
                nf*TF] - 24*nf*TF*\[Epsilon] + 2*Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF]*\[Epsilon] + 40*nf*TF*\[Epsilon]^2 - 
             3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*\[Epsilon]^2 - 
             16*nf*TF*\[Epsilon]^3 + 2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]*\[Epsilon]^3 + 4*CA*(1 + 2*\[Epsilon] - 3*
                \[Epsilon]^2 + 2*\[Epsilon]^3) - CF*(1 + 2*\[Epsilon] - 3*
                \[Epsilon]^2 + 2*\[Epsilon]^3)))/(nf*Pi^(3/2)*TF*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*
            (CA*CF*(8 - 4*EulerGamma + 4*Log[4*Pi]) + 
             CF*(CF*(-2 + EulerGamma - Log[4*Pi]) - 8*nf*TF*(4 + EulerGamma - 
                 Log[4*Pi]) + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
                (2 - EulerGamma + Log[4*Pi]))))/(nf*TF*(-1 + \[Epsilon])*
            (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon]))))/\[Epsilon]^2 + 
       ((g^2*(16*CA^2 + CF*(CF - 16*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]) + 4*CA*(-2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]))*(-12*CF*EulerGamma - 16*CF*JL + 
            8*CF*EulerGamma*JL - 8*CF*JL^2 + 4*CF*EulerGamma*JL^2 + 
            2*CF*(-6 + JL + 4*JL^2 + JL^3)*PolyGamma[0, 1 - JL] + 
            6*CF*JL*PolyGamma[0, 3 + JL] - 4*CF*JL^2*PolyGamma[0, 3 + JL] - 
            2*CF*JL^3*PolyGamma[0, 3 + JL]))/(256*(-1 + JL)*JL*(2 + JL)*
           (3 + JL)*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           \[Epsilon]) + (g^2*(16*CA^2 + CF*(CF - 16*nf*TF - Sqrt[16*CA^2 - 
                8*CA*CF + CF^2 - 16*CF*nf*TF]) + 
            4*CA*(-2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*
           (-12*CF*EulerGamma - 16*CF*(-2 - JL + 2*\[Epsilon]) + 
            8*CF*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            8*CF*(-2 - JL + 2*\[Epsilon])^2 + 4*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 + 2*CF*(-8 - JL + 2*\[Epsilon] + 
              4*(-2 - JL + 2*\[Epsilon])^2 + (-2 - JL + 2*\[Epsilon])^3)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] + 
            6*CF*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - 4*CF*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] - 
            2*CF*(-2 - JL + 2*\[Epsilon])^3*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]]))/(256*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + 
             CF*(CF - 16*nf*TF)]*\[Epsilon]*(-3 - JL + 2*\[Epsilon])*
           (-2 - JL + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])))/2, 
      (2^(-5 + 2*\[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2)/
        ((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2)/(Pi^(3/2)*(-1 + \[Epsilon])*
         \[Epsilon]*(-JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-2 + \[Epsilon])^2*((3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^
                2 - 16*CF*nf*TF])*(4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 
             5*\[Epsilon]^3 + 2*\[Epsilon]^4))/8 + CA*\[Epsilon]*
           (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
            2*\[Epsilon]^4)))/(3*(-1 + JL)*Pi^(3/2)*(1 - 2*\[Epsilon])^2*
         (-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*(2 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])^2*
         ((3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
             2*\[Epsilon]^4))/8 + CA*\[Epsilon]*(11 - 33*\[Epsilon] + 
            29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (3*Pi^(3/2)*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*\[Epsilon]*
         (1 + \[Epsilon])*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         (-(2^(1 + 2*\[Epsilon])*Sqrt[Pi]*(1 + 2*\[Epsilon])*
            (((4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(
                -1 + \[Epsilon])*(-2 - 2*JL + 2*\[Epsilon] - 
                3*JL*\[Epsilon] + 6*\[Epsilon]^2))/8 - 
             CA*(1 + JL + 3*JL*\[Epsilon] - 2*\[Epsilon]^2 + 2*JL*
                \[Epsilon]^2 - 5*\[Epsilon]^3))*Gamma[-1 - 2*\[Epsilon]]) - 
          (1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*
           (CA*(1 + 3*\[Epsilon] + 2*\[Epsilon]^2) + 
            ((4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (-2 - \[Epsilon] + 3*\[Epsilon]^2))/8)*Gamma[-1 - \[Epsilon]]*
           Gamma[1/2 - \[Epsilon]]))/(16*(1 + JL)*(1 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*(1 + \[Epsilon])*(Pi + 2*Pi*\[Epsilon])^2*
         Gamma[-1 - 2*\[Epsilon]]*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-9 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-((4^(1 + \[Epsilon])*Pi^(-2 - \[Epsilon])*(-16*CA^2 + 
              4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]) + 
              CF*(-CF + 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                  16*CF*nf*TF]))*(1 + 3*\[Epsilon]))/
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]) + 
          (64^\[Epsilon]*(-JL + 4*\[Epsilon])*(-1 - \[Epsilon] + 
             2*\[Epsilon]^2)*(16*CA^2*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*
                \[Epsilon]^3) - 8*CA*CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 
               2*\[Epsilon]^3) + CF*(CF - 16*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + 
                 CF^2 - 16*CF*nf*TF])*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*
                \[Epsilon]^3) + 4*CA*Sqrt[16*CA^2 - 8*CA*CF + 
                CF*(CF - 16*nf*TF)]*(2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 3*
                \[Epsilon]^3 + 2*\[Epsilon]^4)))/(JL*Pi^(3/2)*
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(1 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) + (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*
            (1 + 3*\[Epsilon])*(16*nf*TF - 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF] + 6*EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF] - 24*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]*Log[2] + 6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]*Log[4] - 4*CA*(23 + 6*EulerGamma - Log[4096] - 6*
                Log[Pi]) - 6*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
              Log[Pi] + CF*(3 - 6*EulerGamma + Log[4096] + 6*Log[Pi])))/
           (3*(-1 + \[Epsilon]))))/((JL - 4*\[Epsilon])*\[Epsilon]^2*
         (1 + 2*\[Epsilon])) + 
       (g^2*((12*(-4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-1 + \[Epsilon]))/((2 + JL - 2*\[Epsilon])*\[Epsilon]^2) + 
          (24*(-4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-1 + \[Epsilon]))/((2 + JL - 2*\[Epsilon])*\[Epsilon]*
            (1 + \[Epsilon])) + (24*(-16*CA^2 + 4*CA*(2*CF + Sqrt[
                16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]) + 
             CF*(-CF + 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))*(-1 + \[Epsilon]))/
           (Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])) - 
          (2*(92*CA - 3*CF - 16*nf*TF + 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF])*(1 + 3*\[Epsilon]))/(\[Epsilon]*
            (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])) - 
          (24*(-4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (2*(-1 + \[Epsilon])*\[Epsilon] + JL*(1 + \[Epsilon])))/
           ((2 + JL - 2*\[Epsilon])*\[Epsilon]*(1 + 2*\[Epsilon])*
            (2 + JL + 2*\[Epsilon])) + (3*4^\[Epsilon]*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(-1 + \[Epsilon])*
            (2 - 3*\[Epsilon] + 2*\[Epsilon]^2))/((2 + JL - 2*\[Epsilon])*
            \[Epsilon]*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (3*4^(1 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-4 + 13*\[Epsilon] - 14*\[Epsilon]^2 + 5*\[Epsilon]^3 - 
             2*\[Epsilon]^4))/((2 + JL - 2*\[Epsilon])*\[Epsilon]*
            (1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (3*4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-1 + \[Epsilon])*(Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
              (-2 + 3*\[Epsilon] - 2*\[Epsilon]^2) + 4*CA*(2 - 3*\[Epsilon] + 
               2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*
                \[Epsilon]^3)))/(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) - (3*4^\[Epsilon]*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(-1 + \[Epsilon])*
            (4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
               2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*
                \[Epsilon]^3)))/(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) - (3*4^(1 + \[Epsilon])*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^
                 3 + 2*\[Epsilon]^4) + 4*CA^2*(4 - 13*\[Epsilon] + 14*
                \[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
             CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) - (3*4^(1 + \[Epsilon])*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
               2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^
                 2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
             CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) - (3*4^\[Epsilon]*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            ((-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
             4*CA*(2 - 8*\[Epsilon] + 9*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/((2 + JL - 2*\[Epsilon])*\[Epsilon]^2*
            Gamma[3/2 - \[Epsilon]]) + (3*2^(1 + 2*\[Epsilon])*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (8*CA^2*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 2*\[Epsilon]^3) + 
             CF*(-1 + \[Epsilon])*(CF*(-7 + 8*\[Epsilon] - 4*\[Epsilon]^2) - 
               8*nf*TF*(3 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
               Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
                (7 - 8*\[Epsilon] + 4*\[Epsilon]^2)) + 
             2*CA*(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
                (-3 + 4*\[Epsilon] - \[Epsilon]^2 + 2*\[Epsilon]^3) + CF*
                (-11 + 26*\[Epsilon] - 23*\[Epsilon]^2 + 6*\[Epsilon]^3))))/
           (Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (3*4^(1 + \[Epsilon])*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
               2*\[Epsilon]^4) + CF*(-1 + \[Epsilon])*(CF*(1 + 2*\[Epsilon] - 
                 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - Sqrt[16*CA^2 - 8*CA*CF + 
                  CF^2 - 16*CF*nf*TF]*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
                 2*\[Epsilon]^3) + 4*nf*TF*(-4 + 9*\[Epsilon] - 
                 12*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
             CA*(CF*(8 - 9*\[Epsilon] - 6*\[Epsilon]^2 + 15*\[Epsilon]^3 - 
                 6*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + 
                  CF*(CF - 16*nf*TF)]*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
                 5*\[Epsilon]^3 + 2*\[Epsilon]^4))))/
           (Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (2^(1 - 4*\[Epsilon])*
            (-1 - 3*\[Epsilon])*(-((2*Pi)^(2*\[Epsilon])*(-1 + \[Epsilon])*(
                -6*E^(EulerGamma*\[Epsilon])*Sqrt[16*CA^2 - 8*CA*CF + 
                   CF*(CF - 16*nf*TF)] + 3*2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*
                 Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)] - 
                4^(2 + \[Epsilon])*nf*Pi^\[Epsilon]*TF*\[Epsilon] + 
                3*(4*Pi)^\[Epsilon]*Sqrt[16*CA^2 - 8*CA*CF + 
                   CF*(CF - 16*nf*TF)]*\[Epsilon] - 3*4^(1 + \[Epsilon])*
                 Pi^\[Epsilon]*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
                 \[Epsilon]*Log[4] + 2^(3 + 2*\[Epsilon])*Pi^\[Epsilon]*
                 Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*\[Epsilon]*
                 Log[8] + 4*CA*(6*E^(EulerGamma*\[Epsilon]) + 
                  2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(-3 + \[Epsilon]*
                     Log[64]) - (4*Pi)^\[Epsilon]*\[Epsilon]*(-23 + 
                    Log[4096])) + CF*(6*E^(EulerGamma*\[Epsilon]) + 
                  2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*(-3 + \[Epsilon]*
                     Log[64]) - (4*Pi)^\[Epsilon]*\[Epsilon]*(3 + 
                    Log[4096])))) + E^(EulerGamma*\[Epsilon])*\[Epsilon]*
              (16*nf*TF - 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 6*
                EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 24*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 6*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[4] - 4*CA*
                (23 + 6*EulerGamma - Log[4096] - 6*Log[Pi]) - 6*
                Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + CF*
                (3 - 6*EulerGamma + Log[4096] + 6*Log[Pi]))))/
           (Pi^(3*\[Epsilon])*(-1 + \[Epsilon])*\[Epsilon]^2*
            (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon]))))/(1536*Pi^2) + 
       (-1/96*(g^2*(-72*CA*EulerGamma - 78*CA*JL - 132*CA*EulerGamma*JL - 
             154*CA*JL^2 - 129*CA*JL^3 + 120*CA*EulerGamma*JL^3 - 
             60*CA*JL^4 + 72*CA*EulerGamma*JL^4 - 11*CA*JL^5 + 
             12*CA*EulerGamma*JL^5 - 48*JL*nf*TF - 16*JL^2*nf*TF + 
             36*JL^3*nf*TF + 24*JL^4*nf*TF + 4*JL^5*nf*TF - 
             72*CA*Pi*Cot[JL*Pi] - 96*CA*JL*Pi*Cot[JL*Pi] + 
             30*CA*JL^2*Pi*Cot[JL*Pi] + 90*CA*JL^3*Pi*Cot[JL*Pi] + 
             42*CA*JL^4*Pi*Cot[JL*Pi] + 6*CA*JL^5*Pi*Cot[JL*Pi] + 
             6*CA*(2 + JL)^2*(-3 - JL + 3*JL^2 + JL^3)*PolyGamma[0, JL] - 
             36*CA*JL*PolyGamma[0, 2 + JL] - 30*CA*JL^2*PolyGamma[0, 2 + 
                JL] + 30*CA*JL^3*PolyGamma[0, 2 + JL] + 30*CA*JL^4*
              PolyGamma[0, 2 + JL] + 6*CA*JL^5*PolyGamma[0, 2 + JL]))/
           ((-1 + JL)*JL*(2 + JL)^2*(3 + JL)*Pi^2*\[Epsilon]) - 
         (g^2*(-72*CA*EulerGamma - 78*CA*(-2 - JL + 2*\[Epsilon]) - 
            132*CA*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            48*nf*TF*(-2 - JL + 2*\[Epsilon]) - 154*CA*
             (-2 - JL + 2*\[Epsilon])^2 - 16*nf*TF*(-2 - JL + 2*\[Epsilon])^
              2 - 129*CA*(-2 - JL + 2*\[Epsilon])^3 + 120*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^3 + 36*nf*TF*(-2 - JL + 2*\[Epsilon])^
              3 - 60*CA*(-2 - JL + 2*\[Epsilon])^4 + 72*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^4 + 24*nf*TF*(-2 - JL + 2*\[Epsilon])^
              4 - 11*CA*(-2 - JL + 2*\[Epsilon])^5 + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^5 + 4*nf*TF*(-2 - JL + 2*\[Epsilon])^
              5 - 72*CA*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            96*CA*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 30*CA*Pi*(-2 - JL + 2*\[Epsilon])^2*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 90*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            42*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 6*CA*Pi*(-2 - JL + 2*\[Epsilon])^5*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 6*CA*(-JL + 2*\[Epsilon])^2*
             (-1 + JL - 2*\[Epsilon] + 3*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -2 - JL + 2*
                \[Epsilon]] - 36*CA*(-2 - JL + 2*\[Epsilon])*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 
            30*CA*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 30*CA*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, -JL + 2*\[Epsilon]] + 
            30*CA*(-2 - JL + 2*\[Epsilon])^4*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 6*CA*(-2 - JL + 2*\[Epsilon])^5*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(96*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
           (-JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])))/2, 
      (2^(-3 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (2 - (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])/
           (8*nf*TF))*(-1 + \[Epsilon])*\[Epsilon])/((1 + JL)*Pi^(3/2)*
         (1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(1 + 2*\[Epsilon])^2*
         Gamma[-1/2 - \[Epsilon]]) + (2^(-5 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2)/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*
         \[Epsilon]*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2)/
        (Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])^2*
         ((-3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (8*nf*TF))*\[Epsilon]^2 + 
          (-14 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (4*nf*TF))*\[Epsilon]^4))/(3*(-1 + JL)*Pi^(3/2)*
         (1 - 2*\[Epsilon])^2*\[Epsilon]*(1 + \[Epsilon])*(2 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) - (2^(-7 + 2*\[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-2 + \[Epsilon])^2*
         ((-3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (8*nf*TF))*\[Epsilon]^2 + 
          (-14 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (4*nf*TF))*\[Epsilon]^4))/(3*Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*(2 + \[Epsilon])*(-1 + 2*\[Epsilon])*
         (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (g^2*((32*CF*(-4*CA + CF + 2*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
               16*CF*nf*TF])*(-1 + \[Epsilon]))/(JL*nf*TF*\[Epsilon]) - 
          (8*(-4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-1 + \[Epsilon]))/(JL*nf*TF*\[Epsilon]*(1 + \[Epsilon])) - 
          (8*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-16*CA^2 + 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]) + CF*(-CF + 16*nf*TF + Sqrt[16*CA^2 - 
                 8*CA*CF + CF^2 - 16*CF*nf*TF]))*(-1 + \[Epsilon]))/
           (JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*\[Epsilon]*
            (1 + \[Epsilon])) + (8*(-8*CA*CF + 2*CF*(CF + 16*nf*TF - Sqrt[
                16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*(1 + 3*\[Epsilon]))/
           (nf*TF*(JL - 4*\[Epsilon])*\[Epsilon]*(1 + 2*\[Epsilon])) + 
          (16*CF*(-4*CA + CF - 8*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*
                CF*nf*TF])*(2 + JL + 2*\[Epsilon] + JL*\[Epsilon] - 
             4*\[Epsilon]^2))/(JL*nf*TF*(JL - 4*\[Epsilon])*\[Epsilon]*
            (1 + 2*\[Epsilon])) - (8*CF*(-1 + \[Epsilon])*(CF - 8*nf*TF - 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 4*CF*\[Epsilon] + 
             8*nf*TF*\[Epsilon] - 4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]*\[Epsilon] - 4*CA*(1 + 4*\[Epsilon])))/
           (JL*nf*TF*\[Epsilon]^2) - (2^(5 + 2*\[Epsilon])*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-1 + \[Epsilon])*
            (-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           (JL*\[Epsilon]*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (4^(1 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-4*CA + CF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-1 + \[Epsilon])*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
             2*\[Epsilon]^3))/(JL*nf*TF*\[Epsilon]*(1 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (4^(1 + \[Epsilon])*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-1 + \[Epsilon])*
            (-8*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
             24*nf*TF*\[Epsilon] - 2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]*\[Epsilon] - 40*nf*TF*\[Epsilon]^2 + 
             3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*\[Epsilon]^2 + 
             16*nf*TF*\[Epsilon]^3 - 2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]*\[Epsilon]^3 - 4*CA*(1 + 2*\[Epsilon] - 3*
                \[Epsilon]^2 + 2*\[Epsilon]^3) + CF*(1 + 2*\[Epsilon] - 3*
                \[Epsilon]^2 + 2*\[Epsilon]^3)))/(JL*nf*TF*\[Epsilon]^2*
            Gamma[3/2 - \[Epsilon]]) - (4^\[Epsilon]*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF + Sqrt[16*CA^2 - 
                8*CA*CF + CF^2 - 16*CF*nf*TF])^2*(-1 + \[Epsilon])*
            (Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
              (-2 + 3*\[Epsilon] - 2*\[Epsilon]^2) + 4*CA*(2 - 3*\[Epsilon] + 
               2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*
                \[Epsilon]^3)))/(JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
              CF*(CF - 16*nf*TF)]*(1 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) - (4^\[Epsilon]*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-1 + \[Epsilon])*(4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - 3*\[Epsilon] + 
               2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*
                \[Epsilon]^3)))/(JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
              CF*(CF - 16*nf*TF)]*(1 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) - (4^(2 + \[Epsilon])*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-4*CA*\[Epsilon]*
              (7 - 11*\[Epsilon] + 2*\[Epsilon]^2) + Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF]*(-3 + 11*\[Epsilon] - 12*\[Epsilon]^2 + 4*
                \[Epsilon]^3) + CF*(-17 + 41*\[Epsilon] - 36*\[Epsilon]^2 + 
               12*\[Epsilon]^3)))/(JL*Sqrt[16*CA^2 - 8*CA*CF + 
              CF*(CF - 16*nf*TF)]*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (4^(1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^
                 3 + 2*\[Epsilon]^4) + 4*CA^2*(4 - 13*\[Epsilon] + 14*
                \[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
             CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/(JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
              CF*(CF - 16*nf*TF)]*(1 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) + (4^(1 + \[Epsilon])*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
               2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^
                 2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
             CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/(JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
              CF*(CF - 16*nf*TF)]*(1 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) - (4^(1 + \[Epsilon])*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF + 
             Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
            (-4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
               2*\[Epsilon]^4) + CF*(-1 + \[Epsilon])*(CF*(1 + 2*\[Epsilon] - 
                 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - Sqrt[16*CA^2 - 8*CA*CF + 
                  CF^2 - 16*CF*nf*TF]*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
                 2*\[Epsilon]^3) + 4*nf*TF*(-4 + 9*\[Epsilon] - 
                 12*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
             CA*(CF*(8 - 9*\[Epsilon] - 6*\[Epsilon]^2 + 15*\[Epsilon]^3 - 
                 6*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + 
                  CF*(CF - 16*nf*TF)]*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
                 5*\[Epsilon]^3 + 2*\[Epsilon]^4))))/(JL*nf*TF*
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*\[Epsilon]*
            (1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (2^(3 - 4*\[Epsilon])*(1 + 3*\[Epsilon])*
            ((-1 + \[Epsilon])*(-(CA*CF*(2*Pi)^(2*\[Epsilon])*
                 (-4*E^(EulerGamma*\[Epsilon]) + 4^(1 + \[Epsilon])*
                   Pi^\[Epsilon]*(1 + 2*\[Epsilon]))) + CF*(2*Pi)^
                 (2*\[Epsilon])*(-(2^(3 + 2*\[Epsilon])*nf*Pi^\[Epsilon]*
                   TF) - (4*Pi)^\[Epsilon]*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                    16*CF*nf*TF] + E^(EulerGamma*\[Epsilon])*(8*nf*TF + 
                   Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]) + 
                 2^(5 + 2*\[Epsilon])*nf*Pi^\[Epsilon]*TF*\[Epsilon] - 
                 2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*Sqrt[16*CA^2 - 8*CA*CF + 
                    CF^2 - 16*CF*nf*TF]*\[Epsilon] + 
                 CF*(-E^(EulerGamma*\[Epsilon]) + (4*Pi)^\[Epsilon] + 
                   2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*\[Epsilon]))) - 
             E^(EulerGamma*\[Epsilon])*\[Epsilon]*(CA*CF*(8 - 4*EulerGamma + 
                 4*Log[4*Pi]) + CF*(CF*(-2 + EulerGamma - Log[4*Pi]) - 
                 8*nf*TF*(4 + EulerGamma - Log[4*Pi]) + Sqrt[16*CA^2 - 
                    8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - EulerGamma + 
                   Log[4*Pi])))))/(nf*Pi^(3*\[Epsilon])*TF*(-1 + \[Epsilon])*
            \[Epsilon]^2*(1 + 2*\[Epsilon])*(-JL + 4*\[Epsilon]))))/
        (4096*Pi^2) - (g^2*(-(2^(5 + 2*\[Epsilon])*CF*
            E^(EulerGamma*\[Epsilon])*nf*Sqrt[Pi]*TF*
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])^2*
            \[Epsilon]*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
            (2 + JL + 2*\[Epsilon])*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
             2*\[Epsilon]^3)) + 4^(1 + \[Epsilon])*CF*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*Sqrt[16*CA^2 - 8*CA*CF + 
             CF*(CF - 16*nf*TF)]*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(-1 + \[Epsilon])^2*\[Epsilon]*(1 + \[Epsilon])*
           (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*(1 + 2*\[Epsilon] - 
            3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 4^(1 + \[Epsilon])*CF*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*Sqrt[16*CA^2 - 8*CA*CF + 
             CF*(CF - 16*nf*TF)]*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (-1 + \[Epsilon]^2)^2*(8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF] - 24*nf*TF*\[Epsilon] + 
            2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*\[Epsilon] + 
            40*nf*TF*\[Epsilon]^2 - 3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*
                nf*TF]*\[Epsilon]^2 - 16*nf*TF*\[Epsilon]^3 + 
            2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*\[Epsilon]^3 + 
            4*CA*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3)) - 
          4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])^2*
           (-1 + \[Epsilon])^2*\[Epsilon]^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                TF]*(-2 + 3*\[Epsilon] - 2*\[Epsilon]^2) + 
            4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + 
            CF*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 
          4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (4*CA - CF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (-1 + \[Epsilon])^2*\[Epsilon]^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(4*CA*(2 - 3*\[Epsilon] + 2*\[Epsilon]^
                2) + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
             (2 - 3*\[Epsilon] + 2*\[Epsilon]^2) + CF*(2 + 11*\[Epsilon] - 
              14*\[Epsilon]^2 + 8*\[Epsilon]^3)) + 4^(1 + \[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF - 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(1 - \[Epsilon])*
           \[Epsilon]^2*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           (8*CF*nf*TF*(1 - 4*\[Epsilon] + 8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 
              2*\[Epsilon]^4) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
              5*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
            CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4)) - 4^(1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*
           Sqrt[Pi]*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*(1 - \[Epsilon])*\[Epsilon]^2*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(8*CF*nf*TF*(1 - 4*\[Epsilon] + 
              8*\[Epsilon]^2 - 7*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
            4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) + CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
              5*\[Epsilon]^3 + 2*\[Epsilon]^4)) + 2^(1 + 2*\[Epsilon])*
           E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(4*CA - CF - 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(1 - \[Epsilon])*
           \[Epsilon]^2*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(8*CA^2*(-3 + 4*\[Epsilon] - 
              \[Epsilon]^2 + 2*\[Epsilon]^3) + CF*(-1 + \[Epsilon])*
             (CF*(-7 + 8*\[Epsilon] - 4*\[Epsilon]^2) - 8*nf*TF*(3 - 
                8*\[Epsilon] + 4*\[Epsilon]^2) + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF^2 - 16*CF*nf*TF]*(7 - 8*\[Epsilon] + 4*\[Epsilon]^2)) + 
            2*CA*(Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(-3 + 
                4*\[Epsilon] - \[Epsilon]^2 + 2*\[Epsilon]^3) + 
              CF*(-11 + 26*\[Epsilon] - 23*\[Epsilon]^2 + 6*\[Epsilon]^3))) - 
          4^(1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
           (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (1 - \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(4*CA^2*(4 - 13*\[Epsilon] + 
              14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
            CF*(-1 + \[Epsilon])*(CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
                2*\[Epsilon]^3) - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
                2*\[Epsilon]^3) + 4*nf*TF*(-4 + 9*\[Epsilon] - 
                12*\[Epsilon]^2 + 4*\[Epsilon]^3)) - 
            CA*(CF*(8 - 9*\[Epsilon] - 6*\[Epsilon]^2 + 15*\[Epsilon]^3 - 
                6*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + 
                 CF*(CF - 16*nf*TF)]*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
                5*\[Epsilon]^3 + 2*\[Epsilon]^4))) - 
          8*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(-4*CA - CF + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (-1 + \[Epsilon])^2*\[Epsilon]*(1 + \[Epsilon])*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]] - 
          8*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
           (-16*CA^2 + 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]) + CF*(-CF + 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + 
                CF^2 - 16*CF*nf*TF]))*(-1 + \[Epsilon])^2*\[Epsilon]*
           (1 + \[Epsilon])*(1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*
           Gamma[3/2 - \[Epsilon]] - 8*Sqrt[16*CA^2 - 8*CA*CF + 
             CF*(CF - 16*nf*TF)]*(-8*CA*CF + 2*CF*(CF + 16*nf*TF - 
              Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*
           (2 + JL - 2*\[Epsilon])*(1 - \[Epsilon])*\[Epsilon]*
           (1 + \[Epsilon])^2*(1 + 3*\[Epsilon])*Gamma[3/2 - \[Epsilon]] - 
          32*CF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           (4*CA - CF - 2*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF])*\[Epsilon]*(1 + 2*\[Epsilon])*
           (2 + JL + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*
           Gamma[3/2 - \[Epsilon]] - 16*CF*Sqrt[16*CA^2 - 8*CA*CF + 
             CF*(CF - 16*nf*TF)]*(4*CA - CF + 8*nf*TF + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(-1 + \[Epsilon])*
           \[Epsilon]*(1 + \[Epsilon])^2*(2*(-1 + \[Epsilon])*\[Epsilon] + 
            JL*(1 + \[Epsilon]))*Gamma[3/2 - \[Epsilon]] + 
          8*CF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           (1 + 2*\[Epsilon])*(2 + JL + 2*\[Epsilon])*(-1 + \[Epsilon]^2)^2*
           (8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
            8*nf*TF*\[Epsilon] + 4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                TF]*\[Epsilon] + 4*CA*(1 + 4*\[Epsilon]) - 
            CF*(1 + 4*\[Epsilon]))*Gamma[3/2 - \[Epsilon]] + 
          (2^(3 - 4*\[Epsilon])*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
            (2 + JL - 2*\[Epsilon])*(1 + \[Epsilon])^2*(1 + 3*\[Epsilon])*
            Gamma[3/2 - \[Epsilon]]*(-((-1 + \[Epsilon])*(
                -(CA*CF*(2*Pi)^(2*\[Epsilon])*(-4*E^(EulerGamma*\[Epsilon]) + 
                   4^(1 + \[Epsilon])*Pi^\[Epsilon]*(1 + 2*\[Epsilon]))) + 
                CF*(2*Pi)^(2*\[Epsilon])*(-(2^(3 + 2*\[Epsilon])*nf*
                    Pi^\[Epsilon]*TF) - (4*Pi)^\[Epsilon]*Sqrt[16*CA^2 - 
                     8*CA*CF + CF^2 - 16*CF*nf*TF] + E^(EulerGamma*
                     \[Epsilon])*(8*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                      16*CF*nf*TF]) + 2^(5 + 2*\[Epsilon])*nf*Pi^\[Epsilon]*
                   TF*\[Epsilon] - 2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*
                   Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*\[Epsilon] + 
                  CF*(-E^(EulerGamma*\[Epsilon]) + (4*Pi)^\[Epsilon] + 
                    2^(1 + 2*\[Epsilon])*Pi^\[Epsilon]*\[Epsilon])))) + 
             E^(EulerGamma*\[Epsilon])*\[Epsilon]*(CA*CF*(8 - 4*EulerGamma + 
                 4*Log[4*Pi]) + CF*(CF*(-2 + EulerGamma - Log[4*Pi]) - 
                 8*nf*TF*(4 + EulerGamma - Log[4*Pi]) + Sqrt[16*CA^2 - 
                    8*CA*CF + CF^2 - 16*CF*nf*TF]*(2 - EulerGamma + 
                   Log[4*Pi])))))/Pi^(3*\[Epsilon])))/(4096*nf*Pi^2*TF*
         Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*
         (-1 + \[Epsilon])*\[Epsilon]^2*(1 + \[Epsilon])^2*(1 + 2*\[Epsilon])*
         (2 + JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       ((g^2*(16*CA^2 + CF*(CF - 16*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]) + 4*CA*(-2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                16*CF*nf*TF]))*(12*CF*EulerGamma + 14*CF*JL + 
            16*CF*EulerGamma*JL + 19*CF*JL^2 - 8*CF*EulerGamma*JL^2 + 
            12*CF*JL^3 - 16*CF*EulerGamma*JL^3 + 3*CF*JL^4 - 
            4*CF*EulerGamma*JL^4 - 2*CF*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*
             PolyGamma[0, 1 - JL] + 6*CF*JL*PolyGamma[0, 3 + JL] + 
            2*CF*JL^2*PolyGamma[0, 3 + JL] - 6*CF*JL^3*PolyGamma[0, 3 + JL] - 
            2*CF*JL^4*PolyGamma[0, 3 + JL]))/(256*(-1 + JL)*JL*(2 + JL)*
           (3 + JL)*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
           \[Epsilon]) + (g^2*(16*CA^2 + CF*(CF - 16*nf*TF - Sqrt[16*CA^2 - 
                8*CA*CF + CF^2 - 16*CF*nf*TF]) + 
            4*CA*(-2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*
           (12*CF*EulerGamma + 14*CF*(-2 - JL + 2*\[Epsilon]) + 
            16*CF*EulerGamma*(-2 - JL + 2*\[Epsilon]) + 
            19*CF*(-2 - JL + 2*\[Epsilon])^2 - 8*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 + 12*CF*(-2 - JL + 2*\[Epsilon])^3 - 
            16*CF*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 + 
            3*CF*(-2 - JL + 2*\[Epsilon])^4 - 4*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^4 - 2*CF*(-6 - 5*(-2 - JL + 
                2*\[Epsilon]) + 5*(-2 - JL + 2*\[Epsilon])^2 + 
              5*(-2 - JL + 2*\[Epsilon])^3 + (-2 - JL + 2*\[Epsilon])^4)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] + 
            6*CF*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] + 2*CF*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] - 
            6*CF*(-2 - JL + 2*\[Epsilon])^3*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - 2*CF*(-2 - JL + 2*\[Epsilon])^4*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]]))/(256*nf*Pi^2*TF*
           Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
           (-JL + 2*\[Epsilon])*(1 - JL + 2*\[Epsilon])))/2, 
      -((4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/
         ((2 + JL)*(1 + \[Epsilon])^2*Gamma[1/2 - \[Epsilon]])) + 
       (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/((JL - 2*\[Epsilon])*
         (1 + \[Epsilon])^2*Gamma[1/2 - \[Epsilon]]), 
      (4^(-3 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (8*CA^2*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 2*\[Epsilon]^3) + 
          CF*(-1 + \[Epsilon])*(CF*(-7 + 8*\[Epsilon] - 4*\[Epsilon]^2) - 
            8*nf*TF*(3 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(7 - 8*\[Epsilon] + 
              4*\[Epsilon]^2)) + 2*CA*(Sqrt[16*CA^2 - 8*CA*CF + CF*
                (CF - 16*nf*TF)]*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 
              2*\[Epsilon]^3) + CF*(-11 + 26*\[Epsilon] - 23*\[Epsilon]^2 + 
              6*\[Epsilon]^3))))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*(1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (4^(-3 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(8*CA^2*(-3 + 4*\[Epsilon] - 
            \[Epsilon]^2 + 2*\[Epsilon]^3) + CF*(-1 + \[Epsilon])*
           (CF*(-7 + 8*\[Epsilon] - 4*\[Epsilon]^2) - 
            8*nf*TF*(3 - 8*\[Epsilon] + 4*\[Epsilon]^2) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(7 - 8*\[Epsilon] + 
              4*\[Epsilon]^2)) + 2*CA*(Sqrt[16*CA^2 - 8*CA*CF + CF*
                (CF - 16*nf*TF)]*(-3 + 4*\[Epsilon] - \[Epsilon]^2 + 
              2*\[Epsilon]^3) + CF*(-11 + 26*\[Epsilon] - 23*\[Epsilon]^2 + 
              6*\[Epsilon]^3))))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*(1 + \[Epsilon])*
         (-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]), 
      (2^(-5 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + CF*(-1 + \[Epsilon])*
           (CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*(1 + 2*\[Epsilon] - 
              3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 4*nf*TF*(-4 + 9*\[Epsilon] - 
              12*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
          CA*(CF*(8 - 9*\[Epsilon] - 6*\[Epsilon]^2 + 15*\[Epsilon]^3 - 
              6*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4))))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*\[Epsilon]*(1 + \[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) - (2^(-5 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(-4*CA^2*(4 - 13*\[Epsilon] + 
            14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          CF*(-1 + \[Epsilon])*(CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
              2*\[Epsilon]^3) - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
             (1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
            4*nf*TF*(-4 + 9*\[Epsilon] - 12*\[Epsilon]^2 + 4*\[Epsilon]^3)) + 
          CA*(CF*(8 - 9*\[Epsilon] - 6*\[Epsilon]^2 + 15*\[Epsilon]^3 - 
              6*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4))))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(2 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         \[Epsilon]*(1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]), 
      -1/3*(2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
          ((-3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
            (2*nf*TF) + (-4 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                  16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
           (8 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                   TF]))/(8*nf*TF))*\[Epsilon]^2 + 
           (-14 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                  16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
           (4 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                   TF]))/(4*nf*TF))*\[Epsilon]^4))/((-1 + JL)*Pi^(3/2)*
          (1 - 2*\[Epsilon])^2*(1 + \[Epsilon])*Gamma[1/2 - \[Epsilon]]) - 
       (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         ((-3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
           (2*nf*TF) + (-4 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(4*nf*TF))*\[Epsilon] + 
          (8 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (8*nf*TF))*\[Epsilon]^2 + 
          (-14 + (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
                 16*CF*nf*TF]))/(8*nf*TF))*\[Epsilon]^3 + 
          (4 - (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))/
             (4*nf*TF))*\[Epsilon]^4))/(3*Pi^(3/2)*(1 - 2*\[Epsilon])^2*
         (1 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]), 
      -1/3*(2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*\[Epsilon]*
          (CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
             2*\[Epsilon]^4) - nf*TF*(-1 + \[Epsilon])*
            (2*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
             (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*(
                2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))/
              (8*nf*TF))))/((-1 + JL)*Pi^(3/2)*(1 - 2*\[Epsilon])^2*
          (-1 + \[Epsilon])*(1 + \[Epsilon])*Gamma[1/2 - \[Epsilon]]) - 
       (2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*\[Epsilon]*
         (CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
            2*\[Epsilon]^4) - nf*TF*(-1 + \[Epsilon])*
           (2*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            (3*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
              (2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))/
             (8*nf*TF))))/(3*Pi^(3/2)*(1 - 2*\[Epsilon])^2*(-1 + \[Epsilon])*
         (1 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]])}, 
     {(4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (CF/2 + CA*(-1 + \[Epsilon])))/((1 + JL)*Pi^(3/2)*
         (1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(2 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (4^(-3 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(CF*(-2 + 5*\[Epsilon] - 
            5*\[Epsilon]^2 + 2*\[Epsilon]^3) + CA*(4 - 13*\[Epsilon] + 
            14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
        (JL*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-3 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
          CA*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4)))/(Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (CA*E^(EulerGamma*\[Epsilon])*g^2*
         Gamma[-\[Epsilon]])/(16*(2 + JL)*Pi^2*(2 + \[Epsilon])*
         (3 + 2*\[Epsilon])*Gamma[1 - 2*\[Epsilon]]) - 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-\[Epsilon]])/
        (16*Pi^2*(JL - 2*\[Epsilon])*(2 + \[Epsilon])*(3 + 2*\[Epsilon])*
         Gamma[1 - 2*\[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         ((-3*4^(1 + \[Epsilon])*CF*Pi^(-2 - \[Epsilon])*(-1 + \[Epsilon]))/
           ((1 + \[Epsilon])*(3 + JL + 2*\[Epsilon])) - 
          (64^\[Epsilon]*(3*CF*(4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*
                \[Epsilon]^3 + 2*\[Epsilon]^4) + 2*CA*\[Epsilon]*
              (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/(Pi^(3/2)*(3 + JL - 2*\[Epsilon])*
            (2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*(22*CA + 4*nf*TF - 
             6*CF*(1 + EulerGamma - Log[4*Pi])))/((1 + \[Epsilon])*
            (3 + JL + 2*\[Epsilon]))))/(3*2^(4*(2 + \[Epsilon]))*
         (-1 + \[Epsilon])*\[Epsilon]^2) + (E^(EulerGamma*\[Epsilon])*g^2*
         ((-3*4^(1 + \[Epsilon])*CF*Pi^(-2 - \[Epsilon])*(-1 + \[Epsilon]))/
           ((1 + \[Epsilon])*(1 - JL + 4*\[Epsilon])) + 
          (64^\[Epsilon]*(3*CF*(4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*
                \[Epsilon]^3 + 2*\[Epsilon]^4) + 2*CA*\[Epsilon]*
              (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/((-1 + JL)*Pi^(3/2)*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (2*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*
            (22*CA + 4*nf*TF - 6*CF*(1 + EulerGamma - Log[4*Pi])))/
           ((1 + \[Epsilon])*(1 - JL + 4*\[Epsilon]))))/
        (3*2^(4*(2 + \[Epsilon]))*(-1 + \[Epsilon])*\[Epsilon]^2) + 
       ((CA*g^2*(-23 - 24*EulerGamma - 13*JL + 4*EulerGamma*JL - 9*JL^2 + 
            16*EulerGamma*JL^2 - 3*JL^3 + 4*EulerGamma*JL^3 - 
            18*Pi*Cot[JL*Pi] - 3*JL*Pi*Cot[JL*Pi] + 13*JL^2*Pi*Cot[JL*Pi] + 
            7*JL^3*Pi*Cot[JL*Pi] + JL^4*Pi*Cot[JL*Pi] + (3 + JL)^2*
             (-2 + JL + JL^2)*PolyGamma[0, JL] - 6*PolyGamma[0, 2 + JL] + 
            7*JL*PolyGamma[0, 2 + JL] + 3*JL^2*PolyGamma[0, 2 + JL] - 
            3*JL^3*PolyGamma[0, 2 + JL] - JL^4*PolyGamma[0, 2 + JL]))/
          (32*(-1 + JL)^2*(2 + JL)*(3 + JL)^2*Pi^2*\[Epsilon]) + 
         (CA*g^2*(-23 - 24*EulerGamma - 13*(-2 - JL + 2*\[Epsilon]) + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            9*(-2 - JL + 2*\[Epsilon])^2 + 16*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 - 3*(-2 - JL + 2*\[Epsilon])^3 + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 - 
            18*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            3*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            13*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 7*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + (1 - JL + 2*\[Epsilon])^2*
             (-4 - JL + 2*\[Epsilon] + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] - 
            6*PolyGamma[0, -JL + 2*\[Epsilon]] + 7*(-2 - JL + 2*\[Epsilon])*
             PolyGamma[0, -JL + 2*\[Epsilon]] + 3*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 3*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, -JL + 2*\[Epsilon]] - (-2 - JL + 2*\[Epsilon])^4*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(32*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])^2*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])^2))/2, 
      (2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (2 - CF/(2*nf*TF))*(-1 + \[Epsilon]))/((1 + JL)*Pi^(3/2)*
         (1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(2 + \[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) - (4^(-2 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2)/((2 + JL)*Pi^(3/2)*\[Epsilon]*
         (2 + \[Epsilon])*(3 + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2)/
        (Pi^(3/2)*(JL - 2*\[Epsilon])*\[Epsilon]*(2 + \[Epsilon])*
         (3 + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (4^(-3 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3 - 
          (CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           (2*nf*TF)))/(JL*Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-3 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3 - 
          (CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           (2*nf*TF)))/(Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (2^(-9 - 4*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*((-3*4^(1 + \[Epsilon])*CF^2*
            Pi^(-2 - \[Epsilon]))/(nf*TF*(1 + \[Epsilon])*
            (3 + JL + 2*\[Epsilon])) + (64^\[Epsilon]*CF*
            (4*nf*TF*\[Epsilon]*(2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 2*
                \[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
               \[Epsilon]^3 + 2*\[Epsilon]^4)))/(nf*Pi^(3/2)*TF*
            (3 + JL - 2*\[Epsilon])*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (6*CF*Pi^(-2 - 3*\[Epsilon])*
            \[Epsilon]*(4*nf*TF + CF*(2 - 2*EulerGamma + 2*Log[4*Pi])))/
           (nf*TF*(-1 + \[Epsilon])*(1 + \[Epsilon])*(3 + JL + 
             2*\[Epsilon]))))/(3*\[Epsilon]^2) + 
       (2^(-9 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((3*4^(1 + \[Epsilon])*CF^2*Pi^(-2 - \[Epsilon]))/
           (nf*TF*(-1 + JL - 4*\[Epsilon])*(1 + \[Epsilon])) - 
          (64^\[Epsilon]*CF*(4*nf*TF*\[Epsilon]*(2 - 4*\[Epsilon] + 7*
                \[Epsilon]^2 - 2*\[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + 
               \[Epsilon]^2 - \[Epsilon]^3 + 2*\[Epsilon]^4)))/
           ((-1 + JL)*nf*Pi^(3/2)*TF*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (6*CF*Pi^(-2 - 3*\[Epsilon])*
            \[Epsilon]*(4*nf*TF + CF*(2 - 2*EulerGamma + 2*Log[4*Pi])))/
           (nf*TF*(-1 + \[Epsilon])*(1 + \[Epsilon])*(1 - JL + 
             4*\[Epsilon]))))/(3*\[Epsilon]^2) + 
       ((CF*g^2*(-10*CF - 12*CF*EulerGamma - 4*CF*JL + 8*CF*EulerGamma*JL - 
            2*CF*JL^2 + 4*CF*EulerGamma*JL^2 + CF*(-1 + JL)*(3 + JL)^2*
             PolyGamma[0, 1 - JL] - 3*CF*PolyGamma[0, 3 + JL] + 
            5*CF*JL*PolyGamma[0, 3 + JL] - CF*JL^2*PolyGamma[0, 3 + JL] - 
            CF*JL^3*PolyGamma[0, 3 + JL]))/(64*(-1 + JL)^2*(3 + JL)^2*nf*Pi^2*
           TF*\[Epsilon]) + (CF*g^2*(-10*CF - 12*CF*EulerGamma - 
            4*CF*(-2 - JL + 2*\[Epsilon]) + 8*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) - 2*CF*(-2 - JL + 2*\[Epsilon])^2 + 
            4*CF*EulerGamma*(-2 - JL + 2*\[Epsilon])^2 + 
            CF*(-3 - JL + 2*\[Epsilon])*(1 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] - 
            3*CF*PolyGamma[0, 1 - JL + 2*\[Epsilon]] + 
            5*CF*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - CF*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] - 
            CF*(-2 - JL + 2*\[Epsilon])^3*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]]))/(64*nf*Pi^2*TF*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])^2))/2, 
      (4^(-2 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + \[Epsilon])^2)/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(3 + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + \[Epsilon])^2)/(Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(3 + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         (-(4^\[Epsilon]*Sqrt[Pi]*(-2*CA*(1 - \[Epsilon] - \[Epsilon]^2 - 3*
                \[Epsilon]^3 + JL*(1 + \[Epsilon])^2) + 
             (CF*(-1 + \[Epsilon])*(-4 + 7*\[Epsilon] + 6*\[Epsilon]^2 - 
                JL*(4 + 3*\[Epsilon])))/2)*Gamma[3 - 2*\[Epsilon]]) + 
          2*(1 + JL - 2*\[Epsilon])*\[Epsilon]*(2 - 3*\[Epsilon] - 
            4*\[Epsilon]^2 + 3*\[Epsilon]^3 + 2*\[Epsilon]^4)*
           (2*CA*(1 + \[Epsilon])^2 + (CF*(-4 + \[Epsilon] + 3*\[Epsilon]^2))/
             2)*Gamma[-2 - \[Epsilon]]*Gamma[1/2 - \[Epsilon]]))/
        (32*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         (1 + \[Epsilon])*(2 + \[Epsilon])*Gamma[3 - 2*\[Epsilon]]*
         Gamma[1/2 - \[Epsilon]]) - (4^(-3 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(-1 + \[Epsilon])*
         (CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
          CA*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4)))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         (2 + \[Epsilon])*(1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (4^(-3 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*(-1 + \[Epsilon])*
         (CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
          CA*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4)))/(Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         (2 + \[Epsilon])*(1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + 
       (g^2*((-24*CF*(-2 + \[Epsilon]))/((3 + JL - 2*\[Epsilon])*
            \[Epsilon]^2) - (4*(-22*CA + 6*CF - 4*nf*TF)*(2 + 3*\[Epsilon]))/
           (\[Epsilon]*(1 + \[Epsilon])*(3 + JL + 2*\[Epsilon])) - 
          (24*CF*(-2 - 5*\[Epsilon] + 2*\[Epsilon]^2 + JL*(2 + \[Epsilon])))/
           (\[Epsilon]*(1 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
            (3 + JL + 2*\[Epsilon])) - (2^(3 + 2*\[Epsilon])*
            E^(EulerGamma*\[Epsilon])*nf*Sqrt[Pi]*TF*(-2 + \[Epsilon])*
            \[Epsilon]*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           ((3 + JL - 2*\[Epsilon])*(2 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) + (3*4^\[Epsilon]*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*
            (-4 + 4*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           ((3 + JL - 2*\[Epsilon])*\[Epsilon]*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) - (3*2^(1 + 2*\[Epsilon])*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*\[Epsilon]*
            (2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))/
           ((3 + JL - 2*\[Epsilon])*(2 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) + (2^(1 + 2*\[Epsilon])*CA*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*
            (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
             2*\[Epsilon]^4))/((3 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
            (2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (3*2^(1 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-2 + \[Epsilon])*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
             \[Epsilon]^3 + 2*\[Epsilon]^4))/((3 + JL - 2*\[Epsilon])*
            (2 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]]) + 
          (4^(1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-2 + \[Epsilon])*\[Epsilon]*(4*nf*TF*(-1 + \[Epsilon]) + 
             CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4)))/((-1 + \[Epsilon])*(2 + \[Epsilon])^2*
            (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (4^\[Epsilon]*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*
            (3*CF*(4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*
                \[Epsilon]^4) + 2*CA*\[Epsilon]*(11 - 33*\[Epsilon] + 29*
                \[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
           ((-1 + \[Epsilon])*\[Epsilon]^2*(-3 - JL + 2*\[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (2^(1 + 2*\[Epsilon])*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*
            (4*nf*TF*\[Epsilon]*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*
                \[Epsilon]^3) - 3*CF*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
               \[Epsilon]^3 + 2*\[Epsilon]^4)))/((3 + JL - 2*\[Epsilon])*
            \[Epsilon]*(2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (2^(1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-2 + \[Epsilon])*(CA*(22 - 66*\[Epsilon] + 58*\[Epsilon]^2 - 6*
                \[Epsilon]^3 + 4*\[Epsilon]^4) + (-1 + \[Epsilon])*
              (4*nf*TF*(2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 2*\[Epsilon]^3) + 
               3*CF*(2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))))/
           ((3 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) - (16*E^(EulerGamma*\[Epsilon])*nf*TF*
            (-2 + \[Epsilon])*\[Epsilon]^3*(4 - 7*\[Epsilon] + 
             2*\[Epsilon]^2)*Gamma[-\[Epsilon]])/((3 + JL - 2*\[Epsilon])*
            (2 + \[Epsilon])^2*Gamma[2 - 2*\[Epsilon]]) + 
          (4^(1 - 2*\[Epsilon])*(2 + 3*\[Epsilon])*((2*Pi)^(2*\[Epsilon])*
              (-1 + \[Epsilon])*(6*CF*(E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(-1 + \[Epsilon])) - 
               (11*2^(1 + 2*\[Epsilon])*CA*Pi^\[Epsilon] + 4^(1 + \[Epsilon])*
                  nf*Pi^\[Epsilon]*TF)*\[Epsilon]) - 
             E^(EulerGamma*\[Epsilon])*\[Epsilon]*(22*CA + 4*nf*TF - 6*CF*
                (1 + EulerGamma - Log[4*Pi]))))/(Pi^(3*\[Epsilon])*
            (-1 + \[Epsilon])*\[Epsilon]^2*(1 + \[Epsilon])*
            (3 + JL + 2*\[Epsilon]))))/(1536*Pi^2) + 
       (g^2*((24*CF*(-2 + \[Epsilon]))/((-1 + JL)*\[Epsilon]^2) + 
          (4*(-22*CA + 6*CF - 4*nf*TF)*(2 + 3*\[Epsilon]))/
           ((-1 + JL - 4*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])) - 
          (24*CF*(6 + 3*\[Epsilon] - 4*\[Epsilon]^2 + JL*(2 + \[Epsilon])))/
           ((-1 + JL)*(-1 + JL - 4*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])) + 
          (2^(3 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*nf*Sqrt[Pi]*TF*
            (-2 + \[Epsilon])*\[Epsilon]*(-2 + 4*\[Epsilon] - 
             7*\[Epsilon]^2 + 2*\[Epsilon]^3))/((-1 + JL)*(2 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) - (3*4^\[Epsilon]*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*
            (-4 + 4*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           ((-1 + JL)*\[Epsilon]*(2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (3*2^(1 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (-2 + \[Epsilon])*\[Epsilon]*(2 - 2*\[Epsilon] + \[Epsilon]^2 + 
             2*\[Epsilon]^3))/((-1 + JL)*(2 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) - (2^(1 + 2*\[Epsilon])*CA*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*
            (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
             2*\[Epsilon]^4))/((-1 + JL)*(-1 + \[Epsilon])*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) - (3*2^(1 + 2*\[Epsilon])*CF*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*
            (4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 
             2*\[Epsilon]^4))/((-1 + JL)*(2 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) + (4^(1 + \[Epsilon])*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*\[Epsilon]*
            (4*nf*TF*(-1 + \[Epsilon]) + CA*(11 - 33*\[Epsilon] + 29*
                \[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
           ((-1 + JL)*(-1 + \[Epsilon])*(2 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) + (4^\[Epsilon]*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*
            (3*CF*(4 - 8*\[Epsilon] + 7*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*
                \[Epsilon]^4) + 2*CA*\[Epsilon]*(11 - 33*\[Epsilon] + 29*
                \[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
           ((-1 + JL)*(-1 + \[Epsilon])*\[Epsilon]^2*
            Gamma[3/2 - \[Epsilon]]) + (2^(1 + 2*\[Epsilon])*
            E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*(-2 + \[Epsilon])*
            (4*nf*TF*\[Epsilon]*(2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 2*
                \[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
               \[Epsilon]^3 + 2*\[Epsilon]^4)))/((-1 + JL)*\[Epsilon]*
            (2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (2^(1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*Sqrt[Pi]*
            (2 - \[Epsilon])*(CA*(22 - 66*\[Epsilon] + 58*\[Epsilon]^2 - 6*
                \[Epsilon]^3 + 4*\[Epsilon]^4) + (-1 + \[Epsilon])*
              (4*nf*TF*(2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 2*\[Epsilon]^3) + 
               3*CF*(2 - 2*\[Epsilon] + \[Epsilon]^2 + 2*\[Epsilon]^3))))/
           ((-1 + JL)*(-1 + \[Epsilon])*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (16*E^(EulerGamma*\[Epsilon])*nf*TF*
            (-2 + \[Epsilon])*\[Epsilon]^3*(4 - 7*\[Epsilon] + 
             2*\[Epsilon]^2)*Gamma[-\[Epsilon]])/((-1 + JL)*
            (2 + \[Epsilon])^2*Gamma[2 - 2*\[Epsilon]]) + 
          (4^(1 - 2*\[Epsilon])*(2 + 3*\[Epsilon])*((2*Pi)^(2*\[Epsilon])*
              (-1 + \[Epsilon])*(6*CF*(E^(EulerGamma*\[Epsilon]) + 
                 (4*Pi)^\[Epsilon]*(-1 + \[Epsilon])) - 
               (11*2^(1 + 2*\[Epsilon])*CA*Pi^\[Epsilon] + 4^(1 + \[Epsilon])*
                  nf*Pi^\[Epsilon]*TF)*\[Epsilon]) - 
             E^(EulerGamma*\[Epsilon])*\[Epsilon]*(22*CA + 4*nf*TF - 6*CF*
                (1 + EulerGamma - Log[4*Pi]))))/(Pi^(3*\[Epsilon])*
            (-1 + \[Epsilon])*\[Epsilon]^2*(1 + \[Epsilon])*
            (1 - JL + 4*\[Epsilon]))))/(1536*Pi^2) + 
       (-1/192*(g^2*(-276*CA - 72*CA*EulerGamma - 87*CA*JL - 
             132*CA*EulerGamma*JL - 40*CA*JL^2 - 102*CA*JL^3 + 
             120*CA*EulerGamma*JL^3 - 60*CA*JL^4 + 72*CA*EulerGamma*JL^4 - 
             11*CA*JL^5 + 12*CA*EulerGamma*JL^5 + 72*nf*TF - 60*JL*nf*TF - 
             64*JL^2*nf*TF + 24*JL^3*nf*TF + 24*JL^4*nf*TF + 4*JL^5*nf*TF - 
             108*CA*Pi*Cot[JL*Pi] - 126*CA*JL*Pi*Cot[JL*Pi] + 
             60*CA*JL^2*Pi*Cot[JL*Pi] + 120*CA*JL^3*Pi*Cot[JL*Pi] + 
             48*CA*JL^4*Pi*Cot[JL*Pi] + 6*CA*JL^5*Pi*Cot[JL*Pi] + 
             6*CA*(3 + JL)^2*(-2 - JL + 2*JL^2 + JL^3)*PolyGamma[0, JL] + 
             36*CA*PolyGamma[0, 2 + JL] - 6*CA*JL*PolyGamma[0, 2 + JL] - 
             60*CA*JL^2*PolyGamma[0, 2 + JL] + 24*CA*JL^4*PolyGamma[0, 2 + 
                JL] + 6*CA*JL^5*PolyGamma[0, 2 + JL]))/((-1 + JL)^2*(2 + JL)*
            (3 + JL)^2*Pi^2*\[Epsilon]) - (g^2*(-276*CA - 72*CA*EulerGamma + 
            72*nf*TF - 87*CA*(-2 - JL + 2*\[Epsilon]) - 132*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) - 60*nf*TF*(-2 - JL + 2*\[Epsilon]) - 
            40*CA*(-2 - JL + 2*\[Epsilon])^2 - 64*nf*TF*
             (-2 - JL + 2*\[Epsilon])^2 - 102*CA*(-2 - JL + 2*\[Epsilon])^3 + 
            120*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 + 
            24*nf*TF*(-2 - JL + 2*\[Epsilon])^3 - 
            60*CA*(-2 - JL + 2*\[Epsilon])^4 + 72*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^4 + 24*nf*TF*(-2 - JL + 2*\[Epsilon])^
              4 - 11*CA*(-2 - JL + 2*\[Epsilon])^5 + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^5 + 4*nf*TF*(-2 - JL + 2*\[Epsilon])^
              5 - 108*CA*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            126*CA*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 60*CA*Pi*(-2 - JL + 2*\[Epsilon])^2*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 120*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            48*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 6*CA*Pi*(-2 - JL + 2*\[Epsilon])^5*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 6*CA*(1 - JL + 2*\[Epsilon])^
              2*(JL - 2*\[Epsilon] + 2*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -2 - JL + 2*
                \[Epsilon]] + 36*CA*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            6*CA*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            60*CA*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 24*CA*(-2 - JL + 2*\[Epsilon])^4*
             PolyGamma[0, -JL + 2*\[Epsilon]] + 6*CA*(-2 - JL + 2*\[Epsilon])^
              5*PolyGamma[0, -JL + 2*\[Epsilon]]))/(192*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])^2*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])^2))/2, 
      -((2^(-5 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
          (2 - CF/(2*nf*TF))*(-1 + \[Epsilon])*\[Epsilon])/
         ((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*
          (2 + \[Epsilon])*Gamma[1/2 - \[Epsilon]])) + 
       (4^(-2 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + \[Epsilon])^2)/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(3 + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + \[Epsilon])^2)/(Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(3 + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) - (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-1 + \[Epsilon])^2*
         (-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3 - 
          (CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           (2*nf*TF)))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         (2 + \[Epsilon])*(1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (4^(-3 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + \[Epsilon])^2*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
          2*\[Epsilon]^3 - (CF*(1 + 2*\[Epsilon] - 3*\[Epsilon]^2 + 
             2*\[Epsilon]^3))/(2*nf*TF)))/(Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*(2 + \[Epsilon])*(1 + 2*\[Epsilon])*
         (-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (2^(-9 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((3*4^(1 + \[Epsilon])*CF^2*Pi^(-2 - \[Epsilon])*(2 + 3*\[Epsilon]))/
           (nf*TF*(1 + \[Epsilon])*(1 - JL + 4*\[Epsilon])) + 
          (64^\[Epsilon]*CF*(-2 + \[Epsilon])^2*(4*nf*TF*\[Epsilon]*
              (2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 2*\[Epsilon]^3) + 
             3*CF*(4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*
                \[Epsilon]^4)))/((-1 + JL)*nf*Pi^(3/2)*TF*(2 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) + (6*CF*Pi^(-2 - 3*\[Epsilon])*
            \[Epsilon]*(2 + 3*\[Epsilon])*(4*nf*TF + CF*(2 - 2*EulerGamma + 2*
                Log[4*Pi])))/(nf*TF*(-1 + JL - 4*\[Epsilon])*
            (-1 + \[Epsilon])*(1 + \[Epsilon]))))/(3*\[Epsilon]^2) + 
       (2^(-9 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((3*4^(1 + \[Epsilon])*CF^2*Pi^(-2 - \[Epsilon])*(2 + 3*\[Epsilon]))/
           (nf*TF*(1 + \[Epsilon])*(3 + JL + 2*\[Epsilon])) - 
          (64^\[Epsilon]*CF*(-2 + \[Epsilon])^2*(4*nf*TF*\[Epsilon]*
              (2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 2*\[Epsilon]^3) + 
             3*CF*(4 - 2*\[Epsilon] + \[Epsilon]^2 - \[Epsilon]^3 + 2*
                \[Epsilon]^4)))/(nf*Pi^(3/2)*TF*(3 + JL - 2*\[Epsilon])*
            (2 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]]) - 
          (6*CF*Pi^(-2 - 3*\[Epsilon])*\[Epsilon]*(2 + 3*\[Epsilon])*
            (4*nf*TF + CF*(2 - 2*EulerGamma + 2*Log[4*Pi])))/
           (nf*TF*(-1 + \[Epsilon])*(1 + \[Epsilon])*(3 + JL + 
             2*\[Epsilon]))))/(3*\[Epsilon]^2) + 
       ((CF*g^2*(43*CF + 12*CF*EulerGamma - 4*CF*JL + 16*CF*EulerGamma*JL + 
            10*CF*JL^2 - 8*CF*EulerGamma*JL^2 + 12*CF*JL^3 - 
            16*CF*EulerGamma*JL^3 + 3*CF*JL^4 - 4*CF*EulerGamma*JL^4 - 
            2*CF*(3 + JL)^2*(-1 + JL^2)*PolyGamma[0, 1 - JL] - 
            6*CF*PolyGamma[0, 3 + JL] + 4*CF*JL*PolyGamma[0, 3 + JL] + 
            8*CF*JL^2*PolyGamma[0, 3 + JL] - 4*CF*JL^3*PolyGamma[0, 3 + JL] - 
            2*CF*JL^4*PolyGamma[0, 3 + JL]))/(128*(-1 + JL)^2*(3 + JL)^2*nf*
           Pi^2*TF*\[Epsilon]) + (CF*g^2*(43*CF + 12*CF*EulerGamma - 
            4*CF*(-2 - JL + 2*\[Epsilon]) + 16*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) + 10*CF*(-2 - JL + 2*\[Epsilon])^2 - 
            8*CF*EulerGamma*(-2 - JL + 2*\[Epsilon])^2 + 
            12*CF*(-2 - JL + 2*\[Epsilon])^3 - 16*CF*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^3 + 3*CF*(-2 - JL + 2*\[Epsilon])^4 - 
            4*CF*EulerGamma*(-2 - JL + 2*\[Epsilon])^4 - 
            2*CF*(1 - JL + 2*\[Epsilon])^2*(-1 + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, 3 + JL - 2*\[Epsilon]] - 
            6*CF*PolyGamma[0, 1 - JL + 2*\[Epsilon]] + 
            4*CF*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] + 8*CF*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]] - 
            4*CF*(-2 - JL + 2*\[Epsilon])^3*PolyGamma[0, 1 - JL + 2*
                \[Epsilon]] - 2*CF*(-2 - JL + 2*\[Epsilon])^4*
             PolyGamma[0, 1 - JL + 2*\[Epsilon]]))/(128*nf*Pi^2*TF*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])^2*(1 - JL + 2*\[Epsilon])^2))/2, 
      -((2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/
         ((2 + JL)*(2 + \[Epsilon])*(3 + 2*\[Epsilon])*
          Gamma[1/2 - \[Epsilon]])) - (2^(-1 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*Pi^(-5/2 + \[Epsilon])*
         Gamma[1 - \[Epsilon]])/((2 + \[Epsilon])*(3 + 2*\[Epsilon])*
         (-JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]), 
      (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) - 2*nf*TF*(-1 + \[Epsilon])*
           ((CF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
              (-2 + 3*\[Epsilon] - 2*\[Epsilon]^2))/(2*nf*TF) + 
            4*CF*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            (CF^2*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*\[Epsilon]^3))/
             (2*nf*TF)) + CA*(4*CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 
              2*\[Epsilon]^3) + CF*(-4 + 13*\[Epsilon] - 14*\[Epsilon]^2 + 
              5*\[Epsilon]^3 - 2*\[Epsilon]^4) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(4 - 13*\[Epsilon] + 
              14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4))))/
        (JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
         (-1 + \[Epsilon])*(2 + \[Epsilon])*(1 + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (4^(-2 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(4*CA^2*(4 - 13*\[Epsilon] + 
            14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) - 
          2*nf*TF*(-1 + \[Epsilon])*((CF*Sqrt[16*CA^2 - 8*CA*CF + 
                CF*(CF - 16*nf*TF)]*(-2 + 3*\[Epsilon] - 2*\[Epsilon]^2))/
             (2*nf*TF) + 4*CF*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
              2*\[Epsilon]^3) - (CF^2*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
               8*\[Epsilon]^3))/(2*nf*TF)) + 
          CA*(4*CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
            CF*(-4 + 13*\[Epsilon] - 14*\[Epsilon]^2 + 5*\[Epsilon]^3 - 
              2*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4))))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
            2*\[Epsilon]^4) + 2*nf*TF*(-1 + \[Epsilon])*
           ((CF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
              (2 - 3*\[Epsilon] + 2*\[Epsilon]^2))/(2*nf*TF) + 
            4*CF*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) - 
            (CF^2*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 8*\[Epsilon]^3))/
             (2*nf*TF)) + CA*(-4*CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 
              2*\[Epsilon]^3) + CF*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
              5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
            Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*(4 - 13*\[Epsilon] + 
              14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4))))/
        (JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
         (-1 + \[Epsilon])*(2 + \[Epsilon])*(1 + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (4^(-2 + \[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*(-4*CA^2*(4 - 13*\[Epsilon] + 
            14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          2*nf*TF*(-1 + \[Epsilon])*((CF*Sqrt[16*CA^2 - 8*CA*CF + 
                CF*(CF - 16*nf*TF)]*(2 - 3*\[Epsilon] + 2*\[Epsilon]^2))/
             (2*nf*TF) + 4*CF*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
              2*\[Epsilon]^3) - (CF^2*(2 + 11*\[Epsilon] - 14*\[Epsilon]^2 + 
               8*\[Epsilon]^3))/(2*nf*TF)) + 
          CA*(-4*CF*(-2 + 5*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3) + 
            CF*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4))))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -1/3*(4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          (4*nf*TF*\[Epsilon]*(2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 
             2*\[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
             \[Epsilon]^3 + 2*\[Epsilon]^4)))/((-1 + JL)*Pi^(3/2)*\[Epsilon]*
          (2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (4*nf*TF*\[Epsilon]*(2 - 4*\[Epsilon] + 7*\[Epsilon]^2 - 
            2*\[Epsilon]^3) + 3*CF*(4 - 2*\[Epsilon] + \[Epsilon]^2 - 
            \[Epsilon]^3 + 2*\[Epsilon]^4)))/(3*Pi^(3/2)*\[Epsilon]*
         (2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]), 
      (E^(EulerGamma*\[Epsilon])*g^2*((4^\[Epsilon]*Sqrt[Pi]*
            (CA*(22 - 66*\[Epsilon] + 58*\[Epsilon]^2 - 6*\[Epsilon]^3 + 4*
                \[Epsilon]^4) + (-1 + \[Epsilon])*(3*CF*(2 - 2*\[Epsilon] + 
                 \[Epsilon]^2 + 2*\[Epsilon]^3) + 2*nf*TF*(4 - 8*\[Epsilon] + 
                 10*\[Epsilon]^2 + 3*\[Epsilon]^3 - 2*\[Epsilon]^4))))/
           ((-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (4*nf*TF*\[Epsilon]^3*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)*
            Gamma[-\[Epsilon]])/Gamma[2 - 2*\[Epsilon]]))/
        (48*(-1 + JL)*Pi^2*(2 + \[Epsilon])) + 
       (E^(EulerGamma*\[Epsilon])*g^2*((4^\[Epsilon]*Sqrt[Pi]*
            (CA*(22 - 66*\[Epsilon] + 58*\[Epsilon]^2 - 6*\[Epsilon]^3 + 4*
                \[Epsilon]^4) + (-1 + \[Epsilon])*(3*CF*(2 - 2*\[Epsilon] + 
                 \[Epsilon]^2 + 2*\[Epsilon]^3) + 2*nf*TF*(4 - 8*\[Epsilon] + 
                 10*\[Epsilon]^2 + 3*\[Epsilon]^3 - 2*\[Epsilon]^4))))/
           ((-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (4*nf*TF*\[Epsilon]^3*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)*
            Gamma[-\[Epsilon]])/Gamma[2 - 2*\[Epsilon]]))/
        (48*Pi^2*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon]))}, 
     {(4^(-2 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + \[Epsilon]))/((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*
         (1 + \[Epsilon])*(2 + \[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (2^(-7 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((Pi^(-2 - 3*\[Epsilon])*(22*CA + 4*nf*TF))/((1 - JL + 4*\[Epsilon])*
            (-1 + \[Epsilon]^2)) + (64^\[Epsilon]*CA*(11 - 33*\[Epsilon] + 
             29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4))/
           ((-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]])))/(3*\[Epsilon]) + 
       (2^(-7 - 4*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         ((Pi^(-2 - 3*\[Epsilon])*(22*CA + 4*nf*TF))/((3 + JL + 2*\[Epsilon])*
            (-1 + \[Epsilon]^2)) + (64^\[Epsilon]*CA*(11 - 33*\[Epsilon] + 
             29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4))/
           (Pi^(3/2)*(-1 + \[Epsilon])*(2 + \[Epsilon])*(-3 - JL + 
             2*\[Epsilon])*Gamma[3/2 - \[Epsilon]])))/(3*\[Epsilon]) + 
       (4^(-3 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(JL*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-3 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (CA*E^(EulerGamma*\[Epsilon])*g^2*
         Gamma[-\[Epsilon]])/(16*(2 + JL)*Pi^2*(2 + \[Epsilon])*
         (3 + 2*\[Epsilon])*Gamma[1 - 2*\[Epsilon]]) - 
       (CA*E^(EulerGamma*\[Epsilon])*g^2*Gamma[-\[Epsilon]])/
        (16*Pi^2*(JL - 2*\[Epsilon])*(2 + \[Epsilon])*(3 + 2*\[Epsilon])*
         Gamma[1 - 2*\[Epsilon]]) + 
       ((CA*g^2*(-23 - 24*EulerGamma - 13*JL + 4*EulerGamma*JL - 9*JL^2 + 
            16*EulerGamma*JL^2 - 3*JL^3 + 4*EulerGamma*JL^3 - 
            18*Pi*Cot[JL*Pi] - 3*JL*Pi*Cot[JL*Pi] + 13*JL^2*Pi*Cot[JL*Pi] + 
            7*JL^3*Pi*Cot[JL*Pi] + JL^4*Pi*Cot[JL*Pi] + (3 + JL)^2*
             (-2 + JL + JL^2)*PolyGamma[0, JL] - 6*PolyGamma[0, 2 + JL] + 
            7*JL*PolyGamma[0, 2 + JL] + 3*JL^2*PolyGamma[0, 2 + JL] - 
            3*JL^3*PolyGamma[0, 2 + JL] - JL^4*PolyGamma[0, 2 + JL]))/
          (32*(-1 + JL)^2*(2 + JL)*(3 + JL)^2*Pi^2*\[Epsilon]) + 
         (CA*g^2*(-23 - 24*EulerGamma - 13*(-2 - JL + 2*\[Epsilon]) + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon]) - 
            9*(-2 - JL + 2*\[Epsilon])^2 + 16*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^2 - 3*(-2 - JL + 2*\[Epsilon])^3 + 
            4*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 - 
            18*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            3*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            13*Pi*(-2 - JL + 2*\[Epsilon])^2*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 7*Pi*(-2 - JL + 2*\[Epsilon])^3*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + Pi*(-2 - JL + 2*\[Epsilon])^4*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + (1 - JL + 2*\[Epsilon])^2*
             (-4 - JL + 2*\[Epsilon] + (-2 - JL + 2*\[Epsilon])^2)*
             PolyGamma[0, -2 - JL + 2*\[Epsilon]] - 
            6*PolyGamma[0, -JL + 2*\[Epsilon]] + 7*(-2 - JL + 2*\[Epsilon])*
             PolyGamma[0, -JL + 2*\[Epsilon]] + 3*(-2 - JL + 2*\[Epsilon])^2*
             PolyGamma[0, -JL + 2*\[Epsilon]] - 3*(-2 - JL + 2*\[Epsilon])^3*
             PolyGamma[0, -JL + 2*\[Epsilon]] - (-2 - JL + 2*\[Epsilon])^4*
             PolyGamma[0, -JL + 2*\[Epsilon]]))/(32*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])^2*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])^2))/2, 
      (2^(-4 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + \[Epsilon]))/((1 + JL)*Pi^(3/2)*(1 + JL - 2*\[Epsilon])*
         (1 + \[Epsilon])*(2 + \[Epsilon])*Gamma[1/2 - \[Epsilon]]) - 
       (4^(-2 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2)/
        ((2 + JL)*Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*(3 + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (4^(-2 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2)/(Pi^(3/2)*(JL - 2*\[Epsilon])*
         \[Epsilon]*(2 + \[Epsilon])*(3 + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         ((12*CF*Pi^(-2 - 3*\[Epsilon]))/((-1 + \[Epsilon])*(1 + \[Epsilon])*
            (1 - JL + 4*\[Epsilon])) + (2^(1 + 6*\[Epsilon])*CF*
            (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           ((-1 + JL)*Pi^(3/2)*(2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]])))/
        (3*2^(4*(2 + \[Epsilon]))*\[Epsilon]) + 
       (E^(EulerGamma*\[Epsilon])*g^2*((12*CF*Pi^(-2 - 3*\[Epsilon]))/
           ((3 + JL + 2*\[Epsilon])*(-1 + \[Epsilon]^2)) + 
          (2^(1 + 6*\[Epsilon])*CF*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 
             2*\[Epsilon]^3))/(Pi^(3/2)*(2 + \[Epsilon])*
            (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]])))/
        (3*2^(4*(2 + \[Epsilon]))*\[Epsilon]) + 
       (4^(-3 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (JL*Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*(1 + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]) + (4^(-3 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
          2*\[Epsilon]^3))/(Pi^(3/2)*\[Epsilon]*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      (4^(-2 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + \[Epsilon])^2)/((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(3 + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + \[Epsilon])^2)/(Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(3 + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         (2^(1 + 2*\[Epsilon])*CA*Sqrt[Pi]*(1 - \[Epsilon] - \[Epsilon]^2 - 
            3*\[Epsilon]^3 + JL*(1 + \[Epsilon])^2)*Gamma[3 - 2*\[Epsilon]] + 
          4*CA*(1 + JL - 2*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])^2*
           (2 - 3*\[Epsilon] - 4*\[Epsilon]^2 + 3*\[Epsilon]^3 + 
            2*\[Epsilon]^4)*Gamma[-2 - \[Epsilon]]*Gamma[1/2 - \[Epsilon]]))/
        (32*(1 + JL)*Pi^2*(1 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
         (1 + \[Epsilon])*(2 + \[Epsilon])*Gamma[3 - 2*\[Epsilon]]*
         Gamma[1/2 - \[Epsilon]]) - (4^(-3 + \[Epsilon])*CA*
         E^(EulerGamma*\[Epsilon])*g^2*(-1 + \[Epsilon])*
         (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
          2*\[Epsilon]^4))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         (2 + \[Epsilon])*(1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (4^(-3 + \[Epsilon])*CA*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + \[Epsilon])*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
          5*\[Epsilon]^3 + 2*\[Epsilon]^4))/(Pi^(3/2)*\[Epsilon]*
         (1 + \[Epsilon])*(2 + \[Epsilon])*(1 + 2*\[Epsilon])*
         (-2 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (g^2*((-2*(22*CA + 4*nf*TF)*(2 + 3*\[Epsilon]))/
           (Pi^2*(-1 + JL - 4*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])) + 
          (48*((22*CA + 4*nf*TF)/(24*Pi^2) + (2^(-3 - 4*\[Epsilon])*E^
                (EulerGamma*\[Epsilon])*Pi^(-2 - 3*\[Epsilon])*(22*CA + 
                4*nf*TF))/(3*(-1 + \[Epsilon])))*(2 + 3*\[Epsilon]))/
           ((-1 + JL - 4*\[Epsilon])*\[Epsilon]*(1 + \[Epsilon])) + 
          (4^(1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*nf*TF*
            (-2 + \[Epsilon])*\[Epsilon]*(-2 + 4*\[Epsilon] - 
             7*\[Epsilon]^2 + 2*\[Epsilon]^3))/((-1 + JL)*Pi^(3/2)*
            (2 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]]) - 
          (4^(1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*nf*TF*
            (-2 + \[Epsilon])*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 
             2*\[Epsilon]^3))/((-1 + JL)*Pi^(3/2)*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (4^\[Epsilon]*CA*
            E^(EulerGamma*\[Epsilon])*(-2 + \[Epsilon])*(11 - 33*\[Epsilon] + 
             29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4))/
           ((-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
            Gamma[3/2 - \[Epsilon]]) - (4^\[Epsilon]*CA*
            E^(EulerGamma*\[Epsilon])*(-2 + \[Epsilon])*(11 - 33*\[Epsilon] + 
             29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4))/
           ((-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (2^(1 + 2*\[Epsilon])*
            E^(EulerGamma*\[Epsilon])*(-2 + \[Epsilon])*
            (CA*(-11 + 33*\[Epsilon] - 29*\[Epsilon]^2 + 3*\[Epsilon]^3 - 2*
                \[Epsilon]^4) + 2*nf*TF*(2 - 6*\[Epsilon] + 11*\[Epsilon]^2 - 
               9*\[Epsilon]^3 + 2*\[Epsilon]^4)))/((-1 + JL)*Pi^(3/2)*
            (-1 + \[Epsilon])*(2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (2^(1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*(-2 + \[Epsilon])*
            \[Epsilon]*(4*nf*TF*(-1 + \[Epsilon]) + CA*(11 - 33*\[Epsilon] + 
               29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
           ((-1 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*(2 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) + (8*E^(EulerGamma*\[Epsilon])*nf*TF*
            (-2 + \[Epsilon])*\[Epsilon]^3*(4 - 7*\[Epsilon] + 
             2*\[Epsilon]^2)*Gamma[-\[Epsilon]])/((-1 + JL)*Pi^2*
            (2 + \[Epsilon])^2*Gamma[2 - 2*\[Epsilon]])))/768 + 
       (g^2*((48*((22*CA + 4*nf*TF)/(24*Pi^2) + (2^(-3 - 4*\[Epsilon])*E^
                (EulerGamma*\[Epsilon])*Pi^(-2 - 3*\[Epsilon])*(22*CA + 
                4*nf*TF))/(3*(-1 + \[Epsilon])))*(-2 - 3*\[Epsilon]))/
           (\[Epsilon]*(1 + \[Epsilon])*(3 + JL + 2*\[Epsilon])) + 
          (2*(22*CA + 4*nf*TF)*(2 + 3*\[Epsilon]))/(Pi^2*\[Epsilon]*
            (1 + \[Epsilon])*(3 + JL + 2*\[Epsilon])) - 
          (4^(1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*nf*TF*
            (-2 + \[Epsilon])*\[Epsilon]*(-2 + 4*\[Epsilon] - 
             7*\[Epsilon]^2 + 2*\[Epsilon]^3))/(Pi^(3/2)*
            (3 + JL - 2*\[Epsilon])*(2 + \[Epsilon])^2*
            Gamma[3/2 - \[Epsilon]]) + (4^(1 + \[Epsilon])*
            E^(EulerGamma*\[Epsilon])*nf*TF*(-2 + \[Epsilon])*
            (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
           (Pi^(3/2)*(3 + JL - 2*\[Epsilon])*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) + (4^\[Epsilon]*CA*
            E^(EulerGamma*\[Epsilon])*(-2 + \[Epsilon])*(11 - 33*\[Epsilon] + 
             29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4))/
           (Pi^(3/2)*(3 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*
            (2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (4^\[Epsilon]*CA*E^(EulerGamma*\[Epsilon])*(-2 + \[Epsilon])*
            (11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 
             2*\[Epsilon]^4))/(Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
            (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (2^(1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*(-2 + \[Epsilon])*
            \[Epsilon]*(4*nf*TF*(-1 + \[Epsilon]) + CA*(11 - 33*\[Epsilon] + 
               29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*\[Epsilon]^4)))/
           (Pi^(3/2)*(-1 + \[Epsilon])*(2 + \[Epsilon])^2*
            (-3 - JL + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
          (2^(1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*(-2 + \[Epsilon])*
            (-2*nf*TF*(2 - 6*\[Epsilon] + 11*\[Epsilon]^2 - 9*\[Epsilon]^3 + 
               2*\[Epsilon]^4) + CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*
                \[Epsilon]^3 + 2*\[Epsilon]^4)))/(Pi^(3/2)*
            (3 + JL - 2*\[Epsilon])*(-1 + \[Epsilon])*(2 + \[Epsilon])*
            Gamma[3/2 - \[Epsilon]]) - (8*E^(EulerGamma*\[Epsilon])*nf*TF*
            (-2 + \[Epsilon])*\[Epsilon]^3*(4 - 7*\[Epsilon] + 
             2*\[Epsilon]^2)*Gamma[-\[Epsilon]])/
           (Pi^2*(3 + JL - 2*\[Epsilon])*(2 + \[Epsilon])^2*
            Gamma[2 - 2*\[Epsilon]])))/768 + 
       (-1/192*(g^2*(-276*CA - 72*CA*EulerGamma - 87*CA*JL - 
             132*CA*EulerGamma*JL - 40*CA*JL^2 - 102*CA*JL^3 + 
             120*CA*EulerGamma*JL^3 - 60*CA*JL^4 + 72*CA*EulerGamma*JL^4 - 
             11*CA*JL^5 + 12*CA*EulerGamma*JL^5 + 72*nf*TF - 60*JL*nf*TF - 
             64*JL^2*nf*TF + 24*JL^3*nf*TF + 24*JL^4*nf*TF + 4*JL^5*nf*TF - 
             108*CA*Pi*Cot[JL*Pi] - 126*CA*JL*Pi*Cot[JL*Pi] + 
             60*CA*JL^2*Pi*Cot[JL*Pi] + 120*CA*JL^3*Pi*Cot[JL*Pi] + 
             48*CA*JL^4*Pi*Cot[JL*Pi] + 6*CA*JL^5*Pi*Cot[JL*Pi] + 
             6*CA*(3 + JL)^2*(-2 - JL + 2*JL^2 + JL^3)*PolyGamma[0, JL] + 
             36*CA*PolyGamma[0, 2 + JL] - 6*CA*JL*PolyGamma[0, 2 + JL] - 
             60*CA*JL^2*PolyGamma[0, 2 + JL] + 24*CA*JL^4*PolyGamma[0, 2 + 
                JL] + 6*CA*JL^5*PolyGamma[0, 2 + JL]))/((-1 + JL)^2*(2 + JL)*
            (3 + JL)^2*Pi^2*\[Epsilon]) - (g^2*(-276*CA - 72*CA*EulerGamma + 
            72*nf*TF - 87*CA*(-2 - JL + 2*\[Epsilon]) - 132*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon]) - 60*nf*TF*(-2 - JL + 2*\[Epsilon]) - 
            40*CA*(-2 - JL + 2*\[Epsilon])^2 - 64*nf*TF*
             (-2 - JL + 2*\[Epsilon])^2 - 102*CA*(-2 - JL + 2*\[Epsilon])^3 + 
            120*CA*EulerGamma*(-2 - JL + 2*\[Epsilon])^3 + 
            24*nf*TF*(-2 - JL + 2*\[Epsilon])^3 - 
            60*CA*(-2 - JL + 2*\[Epsilon])^4 + 72*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^4 + 24*nf*TF*(-2 - JL + 2*\[Epsilon])^
              4 - 11*CA*(-2 - JL + 2*\[Epsilon])^5 + 12*CA*EulerGamma*
             (-2 - JL + 2*\[Epsilon])^5 + 4*nf*TF*(-2 - JL + 2*\[Epsilon])^
              5 - 108*CA*Pi*Cot[Pi*(-2 - JL + 2*\[Epsilon])] - 
            126*CA*Pi*(-2 - JL + 2*\[Epsilon])*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 60*CA*Pi*(-2 - JL + 2*\[Epsilon])^2*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 120*CA*Pi*
             (-2 - JL + 2*\[Epsilon])^3*Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 
            48*CA*Pi*(-2 - JL + 2*\[Epsilon])^4*Cot[Pi*(-2 - JL + 
                2*\[Epsilon])] + 6*CA*Pi*(-2 - JL + 2*\[Epsilon])^5*
             Cot[Pi*(-2 - JL + 2*\[Epsilon])] + 6*CA*(1 - JL + 2*\[Epsilon])^
              2*(JL - 2*\[Epsilon] + 2*(-2 - JL + 2*\[Epsilon])^2 + 
              (-2 - JL + 2*\[Epsilon])^3)*PolyGamma[0, -2 - JL + 2*
                \[Epsilon]] + 36*CA*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            6*CA*(-2 - JL + 2*\[Epsilon])*PolyGamma[0, -JL + 2*\[Epsilon]] - 
            60*CA*(-2 - JL + 2*\[Epsilon])^2*PolyGamma[0, 
              -JL + 2*\[Epsilon]] + 24*CA*(-2 - JL + 2*\[Epsilon])^4*
             PolyGamma[0, -JL + 2*\[Epsilon]] + 6*CA*(-2 - JL + 2*\[Epsilon])^
              5*PolyGamma[0, -JL + 2*\[Epsilon]]))/(192*Pi^2*\[Epsilon]*
           (-3 - JL + 2*\[Epsilon])^2*(-JL + 2*\[Epsilon])*
           (1 - JL + 2*\[Epsilon])^2))/2, 
      -((2^(-4 + 2*\[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
          (-1 + \[Epsilon])*\[Epsilon])/((1 + JL)*Pi^(3/2)*
          (1 + JL - 2*\[Epsilon])*(1 + \[Epsilon])*(2 + \[Epsilon])*
          Gamma[1/2 - \[Epsilon]])) + (4^(-2 + \[Epsilon])*CF*
         E^(EulerGamma*\[Epsilon])*g^2*(1 + \[Epsilon])^2)/
        ((2 + JL)*Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*(2 + \[Epsilon])*
         (3 + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (1 + \[Epsilon])^2)/(Pi^(3/2)*(-1 + \[Epsilon])*\[Epsilon]*
         (2 + \[Epsilon])*(3 + 2*\[Epsilon])*(-JL + 2*\[Epsilon])*
         Gamma[1/2 - \[Epsilon]]) + (E^(EulerGamma*\[Epsilon])*g^2*
         ((12*CF*Pi^(-2 - 3*\[Epsilon])*(2 + 3*\[Epsilon]))/
           ((-1 + JL - 4*\[Epsilon])*(-1 + \[Epsilon])*(1 + \[Epsilon])) - 
          (2^(1 + 6*\[Epsilon])*CF*(-2 + \[Epsilon])^2*(-2 + 4*\[Epsilon] - 
             7*\[Epsilon]^2 + 2*\[Epsilon]^3))/((-1 + JL)*Pi^(3/2)*
            (2 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]])))/
        (3*2^(4*(2 + \[Epsilon]))*\[Epsilon]) + 
       (E^(EulerGamma*\[Epsilon])*g^2*((-12*CF*Pi^(-2 - 3*\[Epsilon])*
            (2 + 3*\[Epsilon]))/((3 + JL + 2*\[Epsilon])*
            (-1 + \[Epsilon]^2)) + (2^(1 + 6*\[Epsilon])*CF*
            (-2 + \[Epsilon])^2*(-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 
             2*\[Epsilon]^3))/(Pi^(3/2)*(3 + JL - 2*\[Epsilon])*
            (2 + \[Epsilon])^2*Gamma[3/2 - \[Epsilon]])))/
        (3*2^(4*(2 + \[Epsilon]))*\[Epsilon]) - 
       (4^(-3 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + \[Epsilon])^2*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
          2*\[Epsilon]^3))/(JL*Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         (2 + \[Epsilon])*(1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
       (4^(-3 + \[Epsilon])*CF*E^(EulerGamma*\[Epsilon])*g^2*
         (-1 + \[Epsilon])^2*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
          2*\[Epsilon]^3))/(Pi^(3/2)*\[Epsilon]*(1 + \[Epsilon])*
         (2 + \[Epsilon])*(1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      -((2^(-1 + 2*\[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
          Pi^(-5/2 + \[Epsilon])*Gamma[1 - \[Epsilon]])/
         ((2 + JL)*(2 + \[Epsilon])*(3 + 2*\[Epsilon])*
          Gamma[1/2 - \[Epsilon]])) - (2^(-1 + 2*\[Epsilon])*
         E^(EulerGamma*\[Epsilon])*g^2*Pi^(-5/2 + \[Epsilon])*
         Gamma[1 - \[Epsilon]])/((2 + \[Epsilon])*(3 + 2*\[Epsilon])*
         (-JL + 2*\[Epsilon])*Gamma[1/2 - \[Epsilon]]), 
      (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-8*CF*nf*TF*(-1 + \[Epsilon])*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
            2*\[Epsilon]^3) + 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          CA*(CF*(-4 + 13*\[Epsilon] - 14*\[Epsilon]^2 + 5*\[Epsilon]^3 - 
              2*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4))))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (-8*CF*nf*TF*(-1 + \[Epsilon])*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
            2*\[Epsilon]^3) + 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          CA*(CF*(-4 + 13*\[Epsilon] - 14*\[Epsilon]^2 + 5*\[Epsilon]^3 - 
              2*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4))))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (8*CF*nf*TF*(-1 + \[Epsilon])*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
            2*\[Epsilon]^3) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          CA*(CF*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4))))/(JL*Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-2 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*
         (8*CF*nf*TF*(-1 + \[Epsilon])*(-1 + 3*\[Epsilon] - 5*\[Epsilon]^2 + 
            2*\[Epsilon]^3) - 4*CA^2*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 
            5*\[Epsilon]^3 + 2*\[Epsilon]^4) + 
          CA*(CF*(4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4) + Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]*
             (4 - 13*\[Epsilon] + 14*\[Epsilon]^2 - 5*\[Epsilon]^3 + 
              2*\[Epsilon]^4))))/(Pi^(3/2)*Sqrt[16*CA^2 - 8*CA*CF + 
           CF*(CF - 16*nf*TF)]*(-1 + \[Epsilon])*(2 + \[Epsilon])*
         (1 + 2*\[Epsilon])*(-2 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*(-1 + JL)*Pi^(3/2)*(2 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) + 
       (4^(-1 + \[Epsilon])*E^(EulerGamma*\[Epsilon])*g^2*nf*TF*
         (-2 + 4*\[Epsilon] - 7*\[Epsilon]^2 + 2*\[Epsilon]^3))/
        (3*Pi^(3/2)*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon])*
         Gamma[3/2 - \[Epsilon]]), 
      (E^(EulerGamma*\[Epsilon])*g^2*((4^\[Epsilon]*Sqrt[Pi]*
            (CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4) + nf*TF*(-4 + 12*\[Epsilon] - 18*\[Epsilon]^2 + 
               7*\[Epsilon]^3 + 5*\[Epsilon]^4 - 2*\[Epsilon]^5)))/
           ((-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (2*nf*TF*\[Epsilon]^3*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)*
            Gamma[-\[Epsilon]])/Gamma[2 - 2*\[Epsilon]]))/
        (24*(-1 + JL)*Pi^2*(2 + \[Epsilon])) + 
       (E^(EulerGamma*\[Epsilon])*g^2*((4^\[Epsilon]*Sqrt[Pi]*
            (CA*(11 - 33*\[Epsilon] + 29*\[Epsilon]^2 - 3*\[Epsilon]^3 + 2*
                \[Epsilon]^4) + nf*TF*(-4 + 12*\[Epsilon] - 18*\[Epsilon]^2 + 
               7*\[Epsilon]^3 + 5*\[Epsilon]^4 - 2*\[Epsilon]^5)))/
           ((-1 + \[Epsilon])*Gamma[3/2 - \[Epsilon]]) - 
          (2*nf*TF*\[Epsilon]^3*(4 - 7*\[Epsilon] + 2*\[Epsilon]^2)*
            Gamma[-\[Epsilon]])/Gamma[2 - 2*\[Epsilon]]))/
        (24*Pi^2*(2 + \[Epsilon])*(-3 - JL + 2*\[Epsilon]))}}
 
DilatationQCD = {{-1 - (\[Alpha]s*(-36*CA - 150*CA*JL - 72*CA*EulerGamma*JL - 
          57*CA*JL^2 - 60*CA*EulerGamma*JL^2 + 63*CA*JL^3 + 
          60*CA*EulerGamma*JL^3 + 33*CA*JL^4 + 60*CA*EulerGamma*JL^4 + 
          3*CA*JL^5 + 12*CA*EulerGamma*JL^5 - 24*JL*nf*TF - 20*JL^2*nf*TF + 
          20*JL^3*nf*TF + 20*JL^4*nf*TF + 4*JL^5*nf*TF + 
          6*CA*JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*Pi*Cot[JL*Pi] + 
          12*CA*JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*PolyGamma[0, JL]))/
        (6*(-1 + JL)*JL*(1 + JL)*(2 + JL)*(3 + JL)*Pi), 
      (-5*CF*\[Alpha]s)/(6*Pi), (1 + JL)^2 + 
       (CA*\[Alpha]s*(6 + 34*JL - 19*JL^2 - 36*JL^3 - 9*JL^4 + 
          JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*Pi*Cot[JL*Pi]))/
        ((-1 + JL)*JL*(2 + JL)*(3 + JL)*Pi), (-4*CF*\[Alpha]s)/Pi, 
      (-8*\[Alpha]s)/Pi^2, (-8*(4*CA^2 - 2*CF*nf*TF + 
         CA*(-CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*\[Alpha]s)/
       (Pi*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 
      (-8*(-4*CA^2 + 2*CF*nf*TF + CA*(CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
             16*CF*nf*TF]))*\[Alpha]s)/
       (Pi*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 0, 0}, 
     {-((nf*TF*\[Alpha]s)/Pi), -1 - (CF*\[Alpha]s*(-17 - 12*EulerGamma + 
          6*JL + 8*EulerGamma*JL + 3*JL^2 + 4*EulerGamma*JL^2 + 
          2*(-3 + 2*JL + JL^2)*PolyGamma[0, 1 - JL] + 2*(-3 + 2*JL + JL^2)*
           PolyGamma[0, 3 + JL]))/(2*(-1 + JL)*(3 + JL)*Pi), 
      (4*nf*TF*\[Alpha]s)/Pi, (1 + JL)^2 + 
       (CF*\[Alpha]s*(6 - 2*JL - 13*JL^2 - 12*JL^3 - 3*JL^4 + 
          JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*Pi*Cot[JL*Pi]))/
        ((-1 + JL)*JL*(2 + JL)*(3 + JL)*Pi), 0, 
      (8*nf*TF*(4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
        \[Alpha]s)/(Pi*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 
      (8*nf*TF*(-4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])*
        \[Alpha]s)/(Pi*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 
      (-32*nf*TF*\[Alpha]s)/Pi, 0}, 
     {1 + (CA*\[Alpha]s*(6 + 10*JL - 15*JL^2 - 20*JL^3 - 5*JL^4 + 
          JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*Pi*Cot[JL*Pi]))/
        ((-1 + JL)*JL*(1 + JL)^2*(2 + JL)*(3 + JL)*Pi), 0, 
      -1 - (\[Alpha]s*(51*CA - 36*CA*EulerGamma - 50*CA*JL + 
          24*CA*EulerGamma*JL - 25*CA*JL^2 + 12*CA*EulerGamma*JL^2 - 
          12*nf*TF + 8*JL*nf*TF + 4*JL^2*nf*TF + 6*CA*(-3 + 2*JL + JL^2)*
           PolyGamma[0, -2 - JL] + 6*CA*(-3 + 2*JL + JL^2)*PolyGamma[0, JL]))/
        (6*(-1 + JL)*(3 + JL)*Pi), (5*CF*\[Alpha]s)/(6*Pi), 0, 0, 0, 0, 0}, 
     {0, 1 + (CF*\[Alpha]s*(6 + 10*JL - 15*JL^2 - 20*JL^3 - 5*JL^4 + 
          JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*Pi*Cot[JL*Pi]))/
        ((-1 + JL)*JL*(1 + JL)^2*(2 + JL)*(3 + JL)*Pi), (nf*TF*\[Alpha]s)/Pi, 
      -1 - (CF*\[Alpha]s*(19 - 12*EulerGamma - 18*JL + 8*EulerGamma*JL - 
          9*JL^2 + 4*EulerGamma*JL^2 + 2*(-3 + 2*JL + JL^2)*
           PolyGamma[0, 1 - JL] + 2*(-3 + 2*JL + JL^2)*PolyGamma[0, 3 + JL]))/
        (2*(-1 + JL)*(3 + JL)*Pi), 0, 0, 0, 0, 0}, 
     {-1/2*(CA*Pi) - (CA*\[Alpha]s*(54*CA + 18*CA*EulerGamma*JL - 
          153*CA*JL^2 + 24*CA*EulerGamma*JL^2 - 74*CA*JL^3 + 
          2*CA*EulerGamma*JL^3 - 58*CA*JL^4 + 43*CA*EulerGamma*JL^4 - 
          46*CA*JL^5 + 46*CA*EulerGamma*JL^5 - 11*CA*JL^6 + 
          11*CA*EulerGamma*JL^6 - 24*JL^2*nf*TF + 24*EulerGamma*JL^2*nf*TF - 
          20*JL^3*nf*TF + 20*EulerGamma*JL^3*nf*TF + 20*JL^4*nf*TF - 
          20*EulerGamma*JL^4*nf*TF + 20*JL^5*nf*TF - 20*EulerGamma*JL^5*nf*
           TF + 4*JL^6*nf*TF - 4*EulerGamma*JL^6*nf*TF - 
          54*CA*JL*Pi*Cot[JL*Pi] - 117*CA*JL^2*Pi*Cot[JL*Pi] + 
          18*CA*EulerGamma*JL^2*Pi*Cot[JL*Pi] + 12*CA*JL^3*Pi*Cot[JL*Pi] + 
          15*CA*EulerGamma*JL^3*Pi*Cot[JL*Pi] + 114*CA*JL^4*Pi*Cot[JL*Pi] - 
          15*CA*EulerGamma*JL^4*Pi*Cot[JL*Pi] + 42*CA*JL^5*Pi*Cot[JL*Pi] - 
          15*CA*EulerGamma*JL^5*Pi*Cot[JL*Pi] + 3*CA*JL^6*Pi*Cot[JL*Pi] - 
          3*CA*EulerGamma*JL^6*Pi*Cot[JL*Pi] + 18*CA*JL*Log[Pi] + 
          24*CA*JL^2*Log[Pi] + 2*CA*JL^3*Log[Pi] + 43*CA*JL^4*Log[Pi] + 
          46*CA*JL^5*Log[Pi] + 11*CA*JL^6*Log[Pi] + 24*JL^2*nf*TF*Log[Pi] + 
          20*JL^3*nf*TF*Log[Pi] - 20*JL^4*nf*TF*Log[Pi] - 
          20*JL^5*nf*TF*Log[Pi] - 4*JL^6*nf*TF*Log[Pi] + 
          18*CA*JL^2*Pi*Cot[JL*Pi]*Log[Pi] + 15*CA*JL^3*Pi*Cot[JL*Pi]*
           Log[Pi] - 15*CA*JL^4*Pi*Cot[JL*Pi]*Log[Pi] - 
          15*CA*JL^5*Pi*Cot[JL*Pi]*Log[Pi] - 3*CA*JL^6*Pi*Cot[JL*Pi]*
           Log[Pi] - 3*CA*JL*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*
           (3 + JL*(-1 + EulerGamma + Log[Pi]))*PolyGamma[0, -2 - JL] + 
          6*CA*JL*(-3 - JL + 3*JL^2 + JL^3)*(3 + 2*JL*(-1 + EulerGamma + 
              Log[Pi]) + JL^2*(-1 + EulerGamma + Log[Pi]))*
           PolyGamma[0, -1 - JL/2] - 54*CA*JL*PolyGamma[0, JL/2] + 
          18*CA*JL^2*PolyGamma[0, JL/2] - 36*CA*EulerGamma*JL^2*
           PolyGamma[0, JL/2] + 84*CA*JL^3*PolyGamma[0, JL/2] - 
          30*CA*EulerGamma*JL^3*PolyGamma[0, JL/2] - 12*CA*JL^4*
           PolyGamma[0, JL/2] + 30*CA*EulerGamma*JL^4*PolyGamma[0, JL/2] - 
          30*CA*JL^5*PolyGamma[0, JL/2] + 30*CA*EulerGamma*JL^5*
           PolyGamma[0, JL/2] - 6*CA*JL^6*PolyGamma[0, JL/2] + 
          6*CA*EulerGamma*JL^6*PolyGamma[0, JL/2] - 36*CA*JL^2*Log[Pi]*
           PolyGamma[0, JL/2] - 30*CA*JL^3*Log[Pi]*PolyGamma[0, JL/2] + 
          30*CA*JL^4*Log[Pi]*PolyGamma[0, JL/2] + 30*CA*JL^5*Log[Pi]*
           PolyGamma[0, JL/2] + 6*CA*JL^6*Log[Pi]*PolyGamma[0, JL/2] + 
          54*CA*JL*PolyGamma[0, JL] - 63*CA*JL^2*PolyGamma[0, JL] + 
          54*CA*EulerGamma*JL^2*PolyGamma[0, JL] - 108*CA*JL^3*
           PolyGamma[0, JL] + 45*CA*EulerGamma*JL^3*PolyGamma[0, JL] + 
          54*CA*JL^4*PolyGamma[0, JL] - 45*CA*EulerGamma*JL^4*
           PolyGamma[0, JL] + 54*CA*JL^5*PolyGamma[0, JL] - 
          45*CA*EulerGamma*JL^5*PolyGamma[0, JL] + 9*CA*JL^6*
           PolyGamma[0, JL] - 9*CA*EulerGamma*JL^6*PolyGamma[0, JL] + 
          54*CA*JL^2*Log[Pi]*PolyGamma[0, JL] + 45*CA*JL^3*Log[Pi]*
           PolyGamma[0, JL] - 45*CA*JL^4*Log[Pi]*PolyGamma[0, JL] - 
          45*CA*JL^5*Log[Pi]*PolyGamma[0, JL] - 9*CA*JL^6*Log[Pi]*
           PolyGamma[0, JL]))/(24*(-1 + JL)*JL^2*(1 + JL)*(2 + JL)*(3 + JL)), 
      -1/2*(CF*Pi) + (CF*\[Alpha]s*(-18*CA + 54*CF + 36*CA*EulerGamma - 
          36*CF*EulerGamma + 12*CA*JL - 22*CF*JL - 48*CA*EulerGamma*JL + 
          50*CF*EulerGamma*JL + 24*CA*EulerGamma^2*JL - 24*CF*EulerGamma^2*
           JL + 6*CA*JL^2 + CF*JL^2 - 8*CA*EulerGamma*JL^2 - 
          3*CF*EulerGamma*JL^2 - 4*CA*EulerGamma^2*JL^2 + 
          4*CF*EulerGamma^2*JL^2 + 12*CF*JL^3 + 16*CA*EulerGamma*JL^3 - 
          28*CF*EulerGamma*JL^3 - 16*CA*EulerGamma^2*JL^3 + 
          16*CF*EulerGamma^2*JL^3 + 3*CF*JL^4 + 4*CA*EulerGamma*JL^4 - 
          7*CF*EulerGamma*JL^4 - 4*CA*EulerGamma^2*JL^4 + 
          4*CF*EulerGamma^2*JL^4 + 2*CF*JL*Log[Pi] + 24*CA*EulerGamma*JL*
           Log[Pi] - 24*CF*EulerGamma*JL*Log[Pi] - 11*CF*JL^2*Log[Pi] - 
          4*CA*EulerGamma*JL^2*Log[Pi] + 4*CF*EulerGamma*JL^2*Log[Pi] - 
          12*CF*JL^3*Log[Pi] - 16*CA*EulerGamma*JL^3*Log[Pi] + 
          16*CF*EulerGamma*JL^3*Log[Pi] - 3*CF*JL^4*Log[Pi] - 
          4*CA*EulerGamma*JL^4*Log[Pi] + 4*CF*EulerGamma*JL^4*Log[Pi] + 
          2*CF*JL*(-3 + 2*JL + JL^2)*(-5 + EulerGamma*(2 + JL) + 
            JL*(-1 + Log[Pi]) + 2*Log[Pi])*PolyGamma[0, 1 - JL] - 
          2*CA*(-3 + 2*JL + JL^2)*(3 + 2*JL*(-1 + EulerGamma + Log[Pi]) + 
            JL^2*(-1 + EulerGamma + Log[Pi]))*PolyGamma[0, -1 - JL/2] + 
          18*CA*PolyGamma[0, JL/2] - 24*CA*JL*PolyGamma[0, JL/2] + 
          12*CA*EulerGamma*JL*PolyGamma[0, JL/2] - 4*CA*JL^2*
           PolyGamma[0, JL/2] - 2*CA*EulerGamma*JL^2*PolyGamma[0, JL/2] + 
          8*CA*JL^3*PolyGamma[0, JL/2] - 8*CA*EulerGamma*JL^3*
           PolyGamma[0, JL/2] + 2*CA*JL^4*PolyGamma[0, JL/2] - 
          2*CA*EulerGamma*JL^4*PolyGamma[0, JL/2] + 12*CA*JL*Log[Pi]*
           PolyGamma[0, JL/2] - 2*CA*JL^2*Log[Pi]*PolyGamma[0, JL/2] - 
          8*CA*JL^3*Log[Pi]*PolyGamma[0, JL/2] - 2*CA*JL^4*Log[Pi]*
           PolyGamma[0, JL/2] - 36*CF*PolyGamma[0, 3 + JL] + 
          18*CF*JL*PolyGamma[0, 3 + JL] - 12*CF*EulerGamma*JL*
           PolyGamma[0, 3 + JL] + 22*CF*JL^2*PolyGamma[0, 3 + JL] + 
          2*CF*EulerGamma*JL^2*PolyGamma[0, 3 + JL] - 
          2*CF*JL^3*PolyGamma[0, 3 + JL] + 8*CF*EulerGamma*JL^3*
           PolyGamma[0, 3 + JL] - 2*CF*JL^4*PolyGamma[0, 3 + JL] + 
          2*CF*EulerGamma*JL^4*PolyGamma[0, 3 + JL] - 12*CF*JL*Log[Pi]*
           PolyGamma[0, 3 + JL] + 2*CF*JL^2*Log[Pi]*PolyGamma[0, 3 + JL] + 
          8*CF*JL^3*Log[Pi]*PolyGamma[0, 3 + JL] + 2*CF*JL^4*Log[Pi]*
           PolyGamma[0, 3 + JL]))/(8*(-1 + JL)*JL*(2 + JL)*(3 + JL)), 
      -1/72*(\[Alpha]s*(540*CA^2 + 126*CA^2*JL + 108*CA^2*EulerGamma*JL - 
          990*CA^2*JL^2 - 18*CA^2*EulerGamma*JL^2 + 147*CA^2*JL^3 - 
          456*CA^2*EulerGamma*JL^3 + 1620*CA^2*JL^4 - 594*CA^2*EulerGamma*
           JL^4 + 981*CA^2*JL^5 - 288*CA^2*EulerGamma*JL^5 + 168*CA^2*JL^6 - 
          48*CA^2*EulerGamma*JL^6 - 72*CA^2*JL^2*Pi^2 - 24*CA^2*JL^3*Pi^2 + 
          54*CA^2*JL^4*Pi^2 + 36*CA^2*JL^5*Pi^2 + 6*CA^2*JL^6*Pi^2 + 
          840*CA*JL^2*nf*TF - 552*CF*JL^2*nf*TF - 144*CA*EulerGamma*JL^2*nf*
           TF + 280*CA*JL^3*nf*TF - 184*CF*JL^3*nf*TF - 48*CA*EulerGamma*JL^3*
           nf*TF - 630*CA*JL^4*nf*TF + 414*CF*JL^4*nf*TF + 
          108*CA*EulerGamma*JL^4*nf*TF - 420*CA*JL^5*nf*TF + 
          276*CF*JL^5*nf*TF + 72*CA*EulerGamma*JL^5*nf*TF - 
          70*CA*JL^6*nf*TF + 46*CF*JL^6*nf*TF + 12*CA*EulerGamma*JL^6*nf*TF + 
          216*CA^2*JL*Pi*Cot[(JL*Pi)/2] + 180*CA^2*JL^2*Pi*Cot[(JL*Pi)/2] - 
          180*CA^2*JL^3*Pi*Cot[(JL*Pi)/2] - 180*CA^2*JL^4*Pi*Cot[(JL*Pi)/2] - 
          36*CA^2*JL^5*Pi*Cot[(JL*Pi)/2] - 540*CA^2*JL*Pi*Cot[JL*Pi] - 
          72*CA^2*JL^2*Pi*Cot[JL*Pi] - 324*CA^2*EulerGamma*JL^2*Pi*
           Cot[JL*Pi] + 927*CA^2*JL^3*Pi*Cot[JL*Pi] - 432*CA^2*EulerGamma*
           JL^3*Pi*Cot[JL*Pi] + 270*CA^2*JL^4*Pi*Cot[JL*Pi] + 
          135*CA^2*EulerGamma*JL^4*Pi*Cot[JL*Pi] - 360*CA^2*JL^5*Pi*
           Cot[JL*Pi] + 405*CA^2*EulerGamma*JL^5*Pi*Cot[JL*Pi] - 
          198*CA^2*JL^6*Pi*Cot[JL*Pi] + 189*CA^2*EulerGamma*JL^6*Pi*
           Cot[JL*Pi] - 27*CA^2*JL^7*Pi*Cot[JL*Pi] + 27*CA^2*EulerGamma*JL^7*
           Pi*Cot[JL*Pi] + 108*CA^2*JL*Log[Pi] - 18*CA^2*JL^2*Log[Pi] - 
          456*CA^2*JL^3*Log[Pi] - 594*CA^2*JL^4*Log[Pi] - 
          288*CA^2*JL^5*Log[Pi] - 48*CA^2*JL^6*Log[Pi] - 144*CA*JL^2*nf*TF*
           Log[Pi] - 48*CA*JL^3*nf*TF*Log[Pi] + 108*CA*JL^4*nf*TF*Log[Pi] + 
          72*CA*JL^5*nf*TF*Log[Pi] + 12*CA*JL^6*nf*TF*Log[Pi] - 
          324*CA^2*JL^2*Pi*Cot[JL*Pi]*Log[Pi] - 432*CA^2*JL^3*Pi*Cot[JL*Pi]*
           Log[Pi] + 135*CA^2*JL^4*Pi*Cot[JL*Pi]*Log[Pi] + 
          405*CA^2*JL^5*Pi*Cot[JL*Pi]*Log[Pi] + 189*CA^2*JL^6*Pi*Cot[JL*Pi]*
           Log[Pi] + 27*CA^2*JL^7*Pi*Cot[JL*Pi]*Log[Pi] - 
          9*CA^2*JL*(2 + JL)^2*(-3 - JL + 3*JL^2 + JL^3)*
           (5 + JL*(-1 + EulerGamma + Log[Pi]))*PolyGamma[0, -2 - JL] + 
          18*CA^2*JL*(-30 - 43*JL + 10*JL^2 + 40*JL^3 + 20*JL^4 + 3*JL^5)*
           PolyGamma[0, -1 - JL/2] - 108*CA^2*JL*PolyGamma[0, JL/2] - 
          414*CA^2*JL^2*PolyGamma[0, JL/2] - 180*CA^2*JL^3*
           PolyGamma[0, JL/2] + 360*CA^2*JL^4*PolyGamma[0, JL/2] + 
          288*CA^2*JL^5*PolyGamma[0, JL/2] + 54*CA^2*JL^6*
           PolyGamma[0, JL/2] + 108*CA^2*JL*PolyGamma[0, JL] + 
          576*CA^2*JL^2*PolyGamma[0, JL] - 108*CA^2*EulerGamma*JL^2*
           PolyGamma[0, JL] + 369*CA^2*JL^3*PolyGamma[0, JL] - 
          144*CA^2*EulerGamma*JL^3*PolyGamma[0, JL] - 450*CA^2*JL^4*
           PolyGamma[0, JL] + 45*CA^2*EulerGamma*JL^4*PolyGamma[0, JL] - 
          468*CA^2*JL^5*PolyGamma[0, JL] + 135*CA^2*EulerGamma*JL^5*
           PolyGamma[0, JL] - 126*CA^2*JL^6*PolyGamma[0, JL] + 
          63*CA^2*EulerGamma*JL^6*PolyGamma[0, JL] - 9*CA^2*JL^7*
           PolyGamma[0, JL] + 9*CA^2*EulerGamma*JL^7*PolyGamma[0, JL] - 
          108*CA^2*JL^2*Log[Pi]*PolyGamma[0, JL] - 144*CA^2*JL^3*Log[Pi]*
           PolyGamma[0, JL] + 45*CA^2*JL^4*Log[Pi]*PolyGamma[0, JL] + 
          135*CA^2*JL^5*Log[Pi]*PolyGamma[0, JL] + 63*CA^2*JL^6*Log[Pi]*
           PolyGamma[0, JL] + 9*CA^2*JL^7*Log[Pi]*PolyGamma[0, JL]))/
        ((-1 + JL)*JL^2*(2 + JL)^2*(3 + JL)), 
      (CF*\[Alpha]s*(-432*CA - 900*CA*JL + 972*CF*JL + 648*CA*EulerGamma*JL - 
         648*CF*EulerGamma*JL + 438*CA*JL^2 + 318*CF*JL^2 + 
         972*CA*EulerGamma*JL^2 - 576*CF*EulerGamma*JL^2 + 824*CA*JL^3 - 
         1256*CF*JL^3 - 72*CA*EulerGamma*JL^3 + 588*CF*EulerGamma*JL^3 + 
         126*CA*JL^4 - 1674*CF*JL^4 - 918*CA*EulerGamma*JL^4 + 
         1197*CF*EulerGamma*JL^4 - 48*CA*JL^5 - 816*CF*JL^5 - 
         540*CA*EulerGamma*JL^5 + 630*CF*EulerGamma*JL^5 - 8*CA*JL^6 - 
         136*CF*JL^6 - 90*CA*EulerGamma*JL^6 + 105*CF*EulerGamma*JL^6 + 
         72*CA*JL^2*Pi^2 + 24*CA*JL^3*Pi^2 - 54*CA*JL^4*Pi^2 - 
         36*CA*JL^5*Pi^2 - 6*CA*JL^6*Pi^2 - 216*CA*JL*Pi*Cot[(JL*Pi)/2] - 
         180*CA*JL^2*Pi*Cot[(JL*Pi)/2] + 180*CA*JL^3*Pi*Cot[(JL*Pi)/2] + 
         180*CA*JL^4*Pi*Cot[(JL*Pi)/2] + 36*CA*JL^5*Pi*Cot[(JL*Pi)/2] - 
         216*CA*JL^2*Log[Pi] + 612*CF*JL^2*Log[Pi] - 72*CA*JL^3*Log[Pi] + 
         588*CF*JL^3*Log[Pi] + 162*CA*JL^4*Log[Pi] + 117*CF*JL^4*Log[Pi] + 
         108*CA*JL^5*Log[Pi] - 18*CF*JL^5*Log[Pi] + 18*CA*JL^6*Log[Pi] - 
         3*CF*JL^6*Log[Pi] - 18*CF*JL^2*(-6 - 5*JL + 5*JL^2 + 5*JL^3 + JL^4)*
          (-5 + EulerGamma*(2 + JL) + JL*(-1 + Log[Pi]) + 2*Log[Pi])*
          PolyGamma[0, 1 - JL] - 18*CA*JL*(-30 - 43*JL + 10*JL^2 + 40*JL^3 + 
           20*JL^4 + 3*JL^5)*PolyGamma[0, -1 - JL/2] + 
         108*CA*JL*PolyGamma[0, JL/2] + 414*CA*JL^2*PolyGamma[0, JL/2] + 
         180*CA*JL^3*PolyGamma[0, JL/2] - 360*CA*JL^4*PolyGamma[0, JL/2] - 
         288*CA*JL^5*PolyGamma[0, JL/2] - 54*CA*JL^6*PolyGamma[0, JL/2] - 
         648*CF*JL*PolyGamma[0, 3 + JL] - 648*CF*JL^2*PolyGamma[0, 3 + JL] - 
         216*CF*EulerGamma*JL^2*PolyGamma[0, 3 + JL] + 
         558*CF*JL^3*PolyGamma[0, 3 + JL] - 288*CF*EulerGamma*JL^3*
          PolyGamma[0, 3 + JL] + 720*CF*JL^4*PolyGamma[0, 3 + JL] + 
         90*CF*EulerGamma*JL^4*PolyGamma[0, 3 + JL] + 
         108*CF*JL^5*PolyGamma[0, 3 + JL] + 270*CF*EulerGamma*JL^5*
          PolyGamma[0, 3 + JL] - 72*CF*JL^6*PolyGamma[0, 3 + JL] + 
         126*CF*EulerGamma*JL^6*PolyGamma[0, 3 + JL] - 
         18*CF*JL^7*PolyGamma[0, 3 + JL] + 18*CF*EulerGamma*JL^7*
          PolyGamma[0, 3 + JL] - 216*CF*JL^2*Log[Pi]*PolyGamma[0, 3 + JL] - 
         288*CF*JL^3*Log[Pi]*PolyGamma[0, 3 + JL] + 90*CF*JL^4*Log[Pi]*
          PolyGamma[0, 3 + JL] + 270*CF*JL^5*Log[Pi]*PolyGamma[0, 3 + JL] + 
         126*CF*JL^6*Log[Pi]*PolyGamma[0, 3 + JL] + 18*CF*JL^7*Log[Pi]*
          PolyGamma[0, 3 + JL]))/(72*(-1 + JL)*JL^2*(2 + JL)^2*(3 + JL)), 
      -((CA*\[Alpha]s*(2*EulerGamma + PolyGamma[0, -1 - JL/2] + 
          PolyGamma[0, JL/2]))/Pi), 0, 0, 0, 0}, 
     {-1/2 + (\[Alpha]s*(-90*CA + 216*CA*EulerGamma + 96*CA*JL + 
          36*CA*EulerGamma*JL + 593*CA*JL^2 - 372*CA*EulerGamma*JL^2 + 
          380*CA*JL^3 - 120*CA*EulerGamma*JL^3 - 36*CA*JL^4 + 
          144*CA*EulerGamma*JL^4 - 68*CA*JL^5 + 84*CA*EulerGamma*JL^5 - 
          11*CA*JL^6 + 12*CA*EulerGamma*JL^6 - 48*JL*nf*TF - 64*JL^2*nf*TF + 
          20*JL^3*nf*TF + 60*JL^4*nf*TF + 28*JL^5*nf*TF + 4*JL^6*nf*TF + 
          216*CA*Pi*Cot[JL*Pi] + 306*CA*JL*Pi*Cot[JL*Pi] - 
          93*CA*JL^2*Pi*Cot[JL*Pi] - 300*CA*JL^3*Pi*Cot[JL*Pi] - 
          126*CA*JL^4*Pi*Cot[JL*Pi] - 6*CA*JL^5*Pi*Cot[JL*Pi] + 
          3*CA*JL^6*Pi*Cot[JL*Pi] + 3*CA*JL*(-30 - 31*JL + 20*JL^2 + 
            30*JL^3 + 10*JL^4 + JL^5)*PolyGamma[0, -2 - JL] + 
          9*CA*(24 + 14*JL - 31*JL^2 - 20*JL^3 + 6*JL^4 + 6*JL^5 + JL^6)*
           PolyGamma[0, JL]))/(24*(-1 + JL)*JL*(1 + JL)*(2 + JL)^2*(3 + JL)*
         Pi), (-4*CA + CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF])/
        (16*nf*TF) - (CF*(16*CA^2 - 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + 
              CF^2 - 16*CF*nf*TF]) + CF*(CF - 16*nf*TF + 
            Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*\[Alpha]s*
         (36*EulerGamma + 50*JL - 48*EulerGamma*JL + 13*JL^2 - 
          8*EulerGamma*JL^2 - 12*JL^3 + 16*EulerGamma*JL^3 - 3*JL^4 + 
          4*EulerGamma*JL^4 + 2*(18 - 9*JL - 11*JL^2 + JL^3 + JL^4)*
           PolyGamma[0, 1 - JL] + 2*JL*(-15 + 7*JL + 7*JL^2 + JL^3)*
           PolyGamma[0, 3 + JL]))/(64*(-1 + JL)*JL*(2 + JL)*(3 + JL)*nf*Pi*TF*
         Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 
      (\[Alpha]s*(-27648*CA^2*JL + 13824*CA*CF*JL - 1728*CF^2*JL - 
         1152*CA^2*EulerGamma*JL + 576*CA*CF*EulerGamma*JL - 
         72*CF^2*EulerGamma*JL - 1152*CA^2*EulerGamma^2*JL + 
         576*CA*CF*EulerGamma^2*JL - 72*CF^2*EulerGamma^2*JL - 
         9216*CA^2*JL^2 + 4608*CA*CF*JL^2 - 576*CF^2*JL^2 - 
         384*CA^2*EulerGamma*JL^2 + 192*CA*CF*EulerGamma*JL^2 - 
         24*CF^2*EulerGamma*JL^2 - 384*CA^2*EulerGamma^2*JL^2 + 
         192*CA*CF*EulerGamma^2*JL^2 - 24*CF^2*EulerGamma^2*JL^2 + 
         20736*CA^2*JL^3 - 10368*CA*CF*JL^3 + 1296*CF^2*JL^3 + 
         864*CA^2*EulerGamma*JL^3 - 432*CA*CF*EulerGamma*JL^3 + 
         54*CF^2*EulerGamma*JL^3 + 864*CA^2*EulerGamma^2*JL^3 - 
         432*CA*CF*EulerGamma^2*JL^3 + 54*CF^2*EulerGamma^2*JL^3 + 
         13824*CA^2*JL^4 - 6912*CA*CF*JL^4 + 864*CF^2*JL^4 + 
         576*CA^2*EulerGamma*JL^4 - 288*CA*CF*EulerGamma*JL^4 + 
         36*CF^2*EulerGamma*JL^4 + 576*CA^2*EulerGamma^2*JL^4 - 
         288*CA*CF*EulerGamma^2*JL^4 + 36*CF^2*EulerGamma^2*JL^4 + 
         2304*CA^2*JL^5 - 1152*CA*CF*JL^5 + 144*CF^2*JL^5 + 
         96*CA^2*EulerGamma*JL^5 - 48*CA*CF*EulerGamma*JL^5 + 
         6*CF^2*EulerGamma*JL^5 + 96*CA^2*EulerGamma^2*JL^5 - 
         48*CA*CF*EulerGamma^2*JL^5 + 6*CF^2*EulerGamma^2*JL^5 + 
         576*CA^2*JL*Pi^2 - 288*CA*CF*JL*Pi^2 + 36*CF^2*JL*Pi^2 + 
         192*CA^2*JL^2*Pi^2 - 96*CA*CF*JL^2*Pi^2 + 12*CF^2*JL^2*Pi^2 - 
         432*CA^2*JL^3*Pi^2 + 216*CA*CF*JL^3*Pi^2 - 27*CF^2*JL^3*Pi^2 - 
         288*CA^2*JL^4*Pi^2 + 144*CA*CF*JL^4*Pi^2 - 18*CF^2*JL^4*Pi^2 - 
         48*CA^2*JL^5*Pi^2 + 24*CA*CF*JL^5*Pi^2 - 3*CF^2*JL^5*Pi^2 + 
         27648*CF*JL*nf*TF + 1152*CF*EulerGamma*JL*nf*TF + 
         1152*CF*EulerGamma^2*JL*nf*TF + 9216*CF*JL^2*nf*TF + 
         384*CF*EulerGamma*JL^2*nf*TF + 384*CF*EulerGamma^2*JL^2*nf*TF - 
         20736*CF*JL^3*nf*TF - 864*CF*EulerGamma*JL^3*nf*TF - 
         864*CF*EulerGamma^2*JL^3*nf*TF - 13824*CF*JL^4*nf*TF - 
         576*CF*EulerGamma*JL^4*nf*TF - 576*CF*EulerGamma^2*JL^4*nf*TF - 
         2304*CF*JL^5*nf*TF - 96*CF*EulerGamma*JL^5*nf*TF - 
         96*CF*EulerGamma^2*JL^5*nf*TF - 576*CF*JL*nf*Pi^2*TF - 
         192*CF*JL^2*nf*Pi^2*TF + 432*CF*JL^3*nf*Pi^2*TF + 
         288*CF*JL^4*nf*Pi^2*TF + 48*CF*JL^5*nf*Pi^2*TF - 
         432*CA*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         1728*CA*EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         384*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         1728*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         5952*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         72*CF*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         288*CA*EulerGamma^2*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 72*CF*EulerGamma^2*JL*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] - 1768*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] - 576*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 928*CA*EulerGamma*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         24*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         96*CA*EulerGamma^2*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 24*CF*EulerGamma^2*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         2664*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         1296*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         4968*CA*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 54*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] + 216*CA*EulerGamma^2*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         54*CF*EulerGamma^2*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 1416*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 864*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 3120*CA*EulerGamma*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         36*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         144*CA*EulerGamma^2*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 36*CF*EulerGamma^2*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         248*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         144*CF*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         520*CA*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 6*CF*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] + 24*CA*EulerGamma^2*JL^5*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         6*CF*EulerGamma^2*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 144*CA*JL*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 36*CF*JL*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 48*CA*JL^2*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 12*CF*JL^2*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 108*CA*JL^3*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 27*CF*JL^3*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 72*CA*JL^4*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 18*CF*JL^4*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 12*CA*JL^5*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 3*CF*JL^5*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 384*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 384*EulerGamma*JL*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         128*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         128*EulerGamma*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 288*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 288*EulerGamma*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         192*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         192*EulerGamma*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 32*JL^5*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 32*EulerGamma*JL^5*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         1728*CA*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Cot[JL*Pi] - 
         720*CA*JL*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Cot[JL*Pi] + 2472*CA*JL^2*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Cot[JL*Pi] + 1200*CA*JL^3*Pi*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Cot[JL*Pi] - 
         672*CA*JL^4*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Cot[JL*Pi] - 480*CA*JL^5*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Cot[JL*Pi] - 72*CA*JL^6*Pi*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Cot[JL*Pi] + 
         9216*CA^2*EulerGamma*JL*Log[2] - 4608*CA*CF*EulerGamma*JL*Log[2] + 
         576*CF^2*EulerGamma*JL*Log[2] + 3072*CA^2*EulerGamma*JL^2*Log[2] - 
         1536*CA*CF*EulerGamma*JL^2*Log[2] + 192*CF^2*EulerGamma*JL^2*
          Log[2] - 6912*CA^2*EulerGamma*JL^3*Log[2] + 3456*CA*CF*EulerGamma*
          JL^3*Log[2] - 432*CF^2*EulerGamma*JL^3*Log[2] - 
         4608*CA^2*EulerGamma*JL^4*Log[2] + 2304*CA*CF*EulerGamma*JL^4*
          Log[2] - 288*CF^2*EulerGamma*JL^4*Log[2] - 768*CA^2*EulerGamma*JL^5*
          Log[2] + 384*CA*CF*EulerGamma*JL^5*Log[2] - 48*CF^2*EulerGamma*JL^5*
          Log[2] - 9216*CF*EulerGamma*JL*nf*TF*Log[2] - 3072*CF*EulerGamma*
          JL^2*nf*TF*Log[2] + 6912*CF*EulerGamma*JL^3*nf*TF*Log[2] + 
         4608*CF*EulerGamma*JL^4*nf*TF*Log[2] + 768*CF*EulerGamma*JL^5*nf*TF*
          Log[2] + 9984*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 2304*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 576*CF*EulerGamma*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         3328*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         768*CA*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 192*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 7488*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[2] - 1728*CA*EulerGamma*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         432*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 4992*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 1152*CA*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 288*CF*EulerGamma*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         832*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         192*CA*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 48*CF*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 1536*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[2] - 512*JL^2*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         1152*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 768*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 128*JL^5*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[2] - 13824*CA^2*JL*Log[2]^2 + 
         6912*CA*CF*JL*Log[2]^2 - 864*CF^2*JL*Log[2]^2 - 
         4608*CA^2*JL^2*Log[2]^2 + 2304*CA*CF*JL^2*Log[2]^2 - 
         288*CF^2*JL^2*Log[2]^2 + 10368*CA^2*JL^3*Log[2]^2 - 
         5184*CA*CF*JL^3*Log[2]^2 + 648*CF^2*JL^3*Log[2]^2 + 
         6912*CA^2*JL^4*Log[2]^2 - 3456*CA*CF*JL^4*Log[2]^2 + 
         432*CF^2*JL^4*Log[2]^2 + 1152*CA^2*JL^5*Log[2]^2 - 
         576*CA*CF*JL^5*Log[2]^2 + 72*CF^2*JL^5*Log[2]^2 + 
         13824*CF*JL*nf*TF*Log[2]^2 + 4608*CF*JL^2*nf*TF*Log[2]^2 - 
         10368*CF*JL^3*nf*TF*Log[2]^2 - 6912*CF*JL^4*nf*TF*Log[2]^2 - 
         1152*CF*JL^5*nf*TF*Log[2]^2 - 3456*CA*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         864*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         1152*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         288*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         2592*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         648*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         1728*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         432*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         288*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         72*CF*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         1152*CA^2*JL*Log[Pi] + 576*CA*CF*JL*Log[Pi] - 72*CF^2*JL*Log[Pi] + 
         6912*CA^2*EulerGamma*JL*Log[Pi] - 3456*CA*CF*EulerGamma*JL*Log[Pi] + 
         432*CF^2*EulerGamma*JL*Log[Pi] - 384*CA^2*JL^2*Log[Pi] + 
         192*CA*CF*JL^2*Log[Pi] - 24*CF^2*JL^2*Log[Pi] + 
         2304*CA^2*EulerGamma*JL^2*Log[Pi] - 1152*CA*CF*EulerGamma*JL^2*
          Log[Pi] + 144*CF^2*EulerGamma*JL^2*Log[Pi] + 
         864*CA^2*JL^3*Log[Pi] - 432*CA*CF*JL^3*Log[Pi] + 
         54*CF^2*JL^3*Log[Pi] - 5184*CA^2*EulerGamma*JL^3*Log[Pi] + 
         2592*CA*CF*EulerGamma*JL^3*Log[Pi] - 324*CF^2*EulerGamma*JL^3*
          Log[Pi] + 576*CA^2*JL^4*Log[Pi] - 288*CA*CF*JL^4*Log[Pi] + 
         36*CF^2*JL^4*Log[Pi] - 3456*CA^2*EulerGamma*JL^4*Log[Pi] + 
         1728*CA*CF*EulerGamma*JL^4*Log[Pi] - 216*CF^2*EulerGamma*JL^4*
          Log[Pi] + 96*CA^2*JL^5*Log[Pi] - 48*CA*CF*JL^5*Log[Pi] + 
         6*CF^2*JL^5*Log[Pi] - 576*CA^2*EulerGamma*JL^5*Log[Pi] + 
         288*CA*CF*EulerGamma*JL^5*Log[Pi] - 36*CF^2*EulerGamma*JL^5*
          Log[Pi] + 1152*CF*JL*nf*TF*Log[Pi] - 6912*CF*EulerGamma*JL*nf*TF*
          Log[Pi] + 384*CF*JL^2*nf*TF*Log[Pi] - 2304*CF*EulerGamma*JL^2*nf*TF*
          Log[Pi] - 864*CF*JL^3*nf*TF*Log[Pi] + 5184*CF*EulerGamma*JL^3*nf*TF*
          Log[Pi] - 576*CF*JL^4*nf*TF*Log[Pi] + 3456*CF*EulerGamma*JL^4*nf*TF*
          Log[Pi] - 96*CF*JL^5*nf*TF*Log[Pi] + 576*CF*EulerGamma*JL^5*nf*TF*
          Log[Pi] + 7200*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 72*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 1728*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 432*CF*EulerGamma*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
         2400*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         24*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
         576*CA*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 144*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 5400*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] + 54*CF*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         1296*CA*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 324*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 3600*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] + 36*CF*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         864*CA*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 216*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 600*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] + 6*CF*JL^5*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         144*CA*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 36*CF*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 1152*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] - 384*JL^2*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
         864*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 576*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 96*JL^5*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] - 18432*CA^2*JL*Log[2]*Log[Pi] + 
         9216*CA*CF*JL*Log[2]*Log[Pi] - 1152*CF^2*JL*Log[2]*Log[Pi] - 
         6144*CA^2*JL^2*Log[2]*Log[Pi] + 3072*CA*CF*JL^2*Log[2]*Log[Pi] - 
         384*CF^2*JL^2*Log[2]*Log[Pi] + 13824*CA^2*JL^3*Log[2]*Log[Pi] - 
         6912*CA*CF*JL^3*Log[2]*Log[Pi] + 864*CF^2*JL^3*Log[2]*Log[Pi] + 
         9216*CA^2*JL^4*Log[2]*Log[Pi] - 4608*CA*CF*JL^4*Log[2]*Log[Pi] + 
         576*CF^2*JL^4*Log[2]*Log[Pi] + 1536*CA^2*JL^5*Log[2]*Log[Pi] - 
         768*CA*CF*JL^5*Log[2]*Log[Pi] + 96*CF^2*JL^5*Log[2]*Log[Pi] + 
         18432*CF*JL*nf*TF*Log[2]*Log[Pi] + 6144*CF*JL^2*nf*TF*Log[2]*
          Log[Pi] - 13824*CF*JL^3*nf*TF*Log[2]*Log[Pi] - 
         9216*CF*JL^4*nf*TF*Log[2]*Log[Pi] - 1536*CF*JL^5*nf*TF*Log[2]*
          Log[Pi] - 4608*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] - 1152*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] - 1536*CA*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] - 
         384*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] + 3456*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] + 864*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] + 2304*CA*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] + 
         576*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] + 384*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] + 96*CF*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] - 5760*CA^2*JL*Log[Pi]^2 + 
         2880*CA*CF*JL*Log[Pi]^2 - 360*CF^2*JL*Log[Pi]^2 - 
         1920*CA^2*JL^2*Log[Pi]^2 + 960*CA*CF*JL^2*Log[Pi]^2 - 
         120*CF^2*JL^2*Log[Pi]^2 + 4320*CA^2*JL^3*Log[Pi]^2 - 
         2160*CA*CF*JL^3*Log[Pi]^2 + 270*CF^2*JL^3*Log[Pi]^2 + 
         2880*CA^2*JL^4*Log[Pi]^2 - 1440*CA*CF*JL^4*Log[Pi]^2 + 
         180*CF^2*JL^4*Log[Pi]^2 + 480*CA^2*JL^5*Log[Pi]^2 - 
         240*CA*CF*JL^5*Log[Pi]^2 + 30*CF^2*JL^5*Log[Pi]^2 + 
         5760*CF*JL*nf*TF*Log[Pi]^2 + 1920*CF*JL^2*nf*TF*Log[Pi]^2 - 
         4320*CF*JL^3*nf*TF*Log[Pi]^2 - 2880*CF*JL^4*nf*TF*Log[Pi]^2 - 
         480*CF*JL^5*nf*TF*Log[Pi]^2 - 1440*CA*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         360*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         480*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         120*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         1080*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi]^2 + 270*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi]^2 + 720*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 180*CF*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         120*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         30*CF*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         24*CA*JL*(-42 - 41*JL + 30*JL^2 + 40*JL^3 + 12*JL^4 + JL^5)*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*PolyGamma[0, 
           -2 - JL] - 24*CA*(72 + 90*JL - 41*JL^2 - 90*JL^3 - 32*JL^4 + JL^6)*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*PolyGamma[0, JL]))/
       (192*(-1 + JL)*JL*(2 + JL)^2*(3 + JL)*Pi*
        Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 
      (CF*\[Alpha]s*(6912*CA^2*EulerGamma - 3456*CA*CF*EulerGamma + 
         432*CF^2*EulerGamma - 26880*CA^2*JL + 13440*CA*CF*JL - 
         1680*CF^2*JL + 8064*CA^2*EulerGamma*JL - 4032*CA*CF*EulerGamma*JL + 
         504*CF^2*EulerGamma*JL + 576*CA^2*EulerGamma^2*JL - 
         288*CA*CF*EulerGamma^2*JL + 36*CF^2*EulerGamma^2*JL + 
         12672*CA^2*JL^2 - 6336*CA*CF*JL^2 + 792*CF^2*JL^2 - 
         4416*CA^2*EulerGamma*JL^2 + 2208*CA*CF*EulerGamma*JL^2 - 
         276*CF^2*EulerGamma*JL^2 - 96*CA^2*EulerGamma^2*JL^2 + 
         48*CA*CF*EulerGamma^2*JL^2 - 6*CF^2*EulerGamma^2*JL^2 + 
         26112*CA^2*JL^3 - 13056*CA*CF*JL^3 + 1632*CF^2*JL^3 - 
         8448*CA^2*EulerGamma*JL^3 + 4224*CA*CF*EulerGamma*JL^3 - 
         528*CF^2*EulerGamma*JL^3 - 384*CA^2*EulerGamma^2*JL^3 + 
         192*CA*CF*EulerGamma^2*JL^3 - 24*CF^2*EulerGamma^2*JL^3 + 
         6528*CA^2*JL^4 - 3264*CA*CF*JL^4 + 408*CF^2*JL^4 - 
         2112*CA^2*EulerGamma*JL^4 + 1056*CA*CF*EulerGamma*JL^4 - 
         132*CF^2*EulerGamma*JL^4 - 96*CA^2*EulerGamma^2*JL^4 + 
         48*CA*CF*EulerGamma^2*JL^4 - 6*CF^2*EulerGamma^2*JL^4 - 
         288*CA^2*JL*Pi^2 + 144*CA*CF*JL*Pi^2 - 18*CF^2*JL*Pi^2 + 
         48*CA^2*JL^2*Pi^2 - 24*CA*CF*JL^2*Pi^2 + 3*CF^2*JL^2*Pi^2 + 
         192*CA^2*JL^3*Pi^2 - 96*CA*CF*JL^3*Pi^2 + 12*CF^2*JL^3*Pi^2 + 
         48*CA^2*JL^4*Pi^2 - 24*CA*CF*JL^4*Pi^2 + 3*CF^2*JL^4*Pi^2 - 
         6912*CF*EulerGamma*nf*TF + 26880*CF*JL*nf*TF - 8064*CF*EulerGamma*JL*
          nf*TF - 576*CF*EulerGamma^2*JL*nf*TF - 12672*CF*JL^2*nf*TF + 
         4416*CF*EulerGamma*JL^2*nf*TF + 96*CF*EulerGamma^2*JL^2*nf*TF - 
         26112*CF*JL^3*nf*TF + 8448*CF*EulerGamma*JL^3*nf*TF + 
         384*CF*EulerGamma^2*JL^3*nf*TF - 6528*CF*JL^4*nf*TF + 
         2112*CF*EulerGamma*JL^4*nf*TF + 96*CF*EulerGamma^2*JL^4*nf*TF + 
         288*CF*JL*nf*Pi^2*TF - 48*CF*JL^2*nf*Pi^2*TF - 192*CF*JL^3*nf*Pi^2*
          TF - 48*CF*JL^4*nf*Pi^2*TF - 1728*CA*EulerGamma*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         432*CF*EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         6720*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         1680*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         2016*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         504*CF*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         144*CA*EulerGamma^2*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 36*CF*EulerGamma^2*JL*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] - 3168*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] + 792*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1104*CA*EulerGamma*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         276*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 24*CA*EulerGamma^2*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         6*CF*EulerGamma^2*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 6528*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1632*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 2112*CA*EulerGamma*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         528*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 96*CA*EulerGamma^2*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         24*CF*EulerGamma^2*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 1632*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 408*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 528*CA*EulerGamma*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         132*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 24*CA*EulerGamma^2*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         6*CF*EulerGamma^2*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 72*CA*JL*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 18*CF*JL*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 12*CA*JL^2*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 3*CF*JL^2*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 48*CA*JL^3*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 12*CF*JL^3*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 12*CA*JL^4*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 3*CF*JL^4*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 10560*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 2880*EulerGamma*JL*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         288*EulerGamma^2*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1760*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 480*EulerGamma*JL^2*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         48*EulerGamma^2*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 7040*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1920*EulerGamma*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         192*EulerGamma^2*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1760*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 480*EulerGamma*JL^4*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         48*EulerGamma^2*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 144*JL*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 24*JL^2*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 96*JL^3*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 24*JL^4*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 6912*CA^2*JL*Log[2] - 3456*CA*CF*JL*Log[2] + 
         432*CF^2*JL*Log[2] - 4608*CA^2*EulerGamma*JL*Log[2] + 
         2304*CA*CF*EulerGamma*JL*Log[2] - 288*CF^2*EulerGamma*JL*Log[2] - 
         1152*CA^2*JL^2*Log[2] + 576*CA*CF*JL^2*Log[2] - 
         72*CF^2*JL^2*Log[2] + 768*CA^2*EulerGamma*JL^2*Log[2] - 
         384*CA*CF*EulerGamma*JL^2*Log[2] + 48*CF^2*EulerGamma*JL^2*Log[2] - 
         4608*CA^2*JL^3*Log[2] + 2304*CA*CF*JL^3*Log[2] - 
         288*CF^2*JL^3*Log[2] + 3072*CA^2*EulerGamma*JL^3*Log[2] - 
         1536*CA*CF*EulerGamma*JL^3*Log[2] + 192*CF^2*EulerGamma*JL^3*
          Log[2] - 1152*CA^2*JL^4*Log[2] + 576*CA*CF*JL^4*Log[2] - 
         72*CF^2*JL^4*Log[2] + 768*CA^2*EulerGamma*JL^4*Log[2] - 
         384*CA*CF*EulerGamma*JL^4*Log[2] + 48*CF^2*EulerGamma*JL^4*Log[2] - 
         6912*CF*JL*nf*TF*Log[2] + 4608*CF*EulerGamma*JL*nf*TF*Log[2] + 
         1152*CF*JL^2*nf*TF*Log[2] - 768*CF*EulerGamma*JL^2*nf*TF*Log[2] + 
         4608*CF*JL^3*nf*TF*Log[2] - 3072*CF*EulerGamma*JL^3*nf*TF*Log[2] + 
         1152*CF*JL^4*nf*TF*Log[2] - 768*CF*EulerGamma*JL^4*nf*TF*Log[2] - 
         1728*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         432*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         1152*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 288*CF*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 288*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 72*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 192*CA*EulerGamma*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         48*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 1152*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 288*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 768*CA*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 192*CF*EulerGamma*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         288*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         72*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         192*CA*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 48*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 10368*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[2] + 2304*EulerGamma*JL*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         1728*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 384*EulerGamma*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 6912*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         1536*EulerGamma*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 1728*JL^4*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         384*EulerGamma*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 6912*CA^2*JL*Log[2]^2 - 
         3456*CA*CF*JL*Log[2]^2 + 432*CF^2*JL*Log[2]^2 - 
         1152*CA^2*JL^2*Log[2]^2 + 576*CA*CF*JL^2*Log[2]^2 - 
         72*CF^2*JL^2*Log[2]^2 - 4608*CA^2*JL^3*Log[2]^2 + 
         2304*CA*CF*JL^3*Log[2]^2 - 288*CF^2*JL^3*Log[2]^2 - 
         1152*CA^2*JL^4*Log[2]^2 + 576*CA*CF*JL^4*Log[2]^2 - 
         72*CF^2*JL^4*Log[2]^2 - 6912*CF*JL*nf*TF*Log[2]^2 + 
         1152*CF*JL^2*nf*TF*Log[2]^2 + 4608*CF*JL^3*nf*TF*Log[2]^2 + 
         1152*CF*JL^4*nf*TF*Log[2]^2 - 1728*CA*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         432*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         288*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         72*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         1152*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         288*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         288*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         72*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         3456*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]^2 + 576*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]^2 + 2304*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         576*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]^2 + 5760*CA^2*JL*Log[Pi] - 2880*CA*CF*JL*Log[Pi] + 
         360*CF^2*JL*Log[Pi] - 3456*CA^2*EulerGamma*JL*Log[Pi] + 
         1728*CA*CF*EulerGamma*JL*Log[Pi] - 216*CF^2*EulerGamma*JL*Log[Pi] - 
         960*CA^2*JL^2*Log[Pi] + 480*CA*CF*JL^2*Log[Pi] - 
         60*CF^2*JL^2*Log[Pi] + 576*CA^2*EulerGamma*JL^2*Log[Pi] - 
         288*CA*CF*EulerGamma*JL^2*Log[Pi] + 36*CF^2*EulerGamma*JL^2*
          Log[Pi] - 3840*CA^2*JL^3*Log[Pi] + 1920*CA*CF*JL^3*Log[Pi] - 
         240*CF^2*JL^3*Log[Pi] + 2304*CA^2*EulerGamma*JL^3*Log[Pi] - 
         1152*CA*CF*EulerGamma*JL^3*Log[Pi] + 144*CF^2*EulerGamma*JL^3*
          Log[Pi] - 960*CA^2*JL^4*Log[Pi] + 480*CA*CF*JL^4*Log[Pi] - 
         60*CF^2*JL^4*Log[Pi] + 576*CA^2*EulerGamma*JL^4*Log[Pi] - 
         288*CA*CF*EulerGamma*JL^4*Log[Pi] + 36*CF^2*EulerGamma*JL^4*
          Log[Pi] - 5760*CF*JL*nf*TF*Log[Pi] + 3456*CF*EulerGamma*JL*nf*TF*
          Log[Pi] + 960*CF*JL^2*nf*TF*Log[Pi] - 576*CF*EulerGamma*JL^2*nf*TF*
          Log[Pi] + 3840*CF*JL^3*nf*TF*Log[Pi] - 2304*CF*EulerGamma*JL^3*nf*
          TF*Log[Pi] + 960*CF*JL^4*nf*TF*Log[Pi] - 576*CF*EulerGamma*JL^4*nf*
          TF*Log[Pi] - 1440*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 360*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 864*CA*EulerGamma*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         216*CF*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 240*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 60*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 144*CA*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 36*CF*EulerGamma*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
         960*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         240*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         576*CA*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 144*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 240*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] - 60*CF*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         144*CA*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 36*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 7488*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] + 1728*EulerGamma*JL*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         1248*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 288*EulerGamma*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 4992*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         1152*EulerGamma*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 1248*JL^4*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         288*EulerGamma*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 9216*CA^2*JL*Log[2]*Log[Pi] - 
         4608*CA*CF*JL*Log[2]*Log[Pi] + 576*CF^2*JL*Log[2]*Log[Pi] - 
         1536*CA^2*JL^2*Log[2]*Log[Pi] + 768*CA*CF*JL^2*Log[2]*Log[Pi] - 
         96*CF^2*JL^2*Log[2]*Log[Pi] - 6144*CA^2*JL^3*Log[2]*Log[Pi] + 
         3072*CA*CF*JL^3*Log[2]*Log[Pi] - 384*CF^2*JL^3*Log[2]*Log[Pi] - 
         1536*CA^2*JL^4*Log[2]*Log[Pi] + 768*CA*CF*JL^4*Log[2]*Log[Pi] - 
         96*CF^2*JL^4*Log[2]*Log[Pi] - 9216*CF*JL*nf*TF*Log[2]*Log[Pi] + 
         1536*CF*JL^2*nf*TF*Log[2]*Log[Pi] + 6144*CF*JL^3*nf*TF*Log[2]*
          Log[Pi] + 1536*CF*JL^4*nf*TF*Log[2]*Log[Pi] - 
         2304*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] + 576*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] + 384*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] - 96*CF*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] + 
         1536*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] - 384*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] + 384*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] - 96*CF*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] - 
         4608*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] + 768*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] + 3072*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] + 
         768*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] + 2880*CA^2*JL*Log[Pi]^2 - 1440*CA*CF*JL*Log[Pi]^2 + 
         180*CF^2*JL*Log[Pi]^2 - 480*CA^2*JL^2*Log[Pi]^2 + 
         240*CA*CF*JL^2*Log[Pi]^2 - 30*CF^2*JL^2*Log[Pi]^2 - 
         1920*CA^2*JL^3*Log[Pi]^2 + 960*CA*CF*JL^3*Log[Pi]^2 - 
         120*CF^2*JL^3*Log[Pi]^2 - 480*CA^2*JL^4*Log[Pi]^2 + 
         240*CA*CF*JL^4*Log[Pi]^2 - 30*CF^2*JL^4*Log[Pi]^2 - 
         2880*CF*JL*nf*TF*Log[Pi]^2 + 480*CF*JL^2*nf*TF*Log[Pi]^2 + 
         1920*CF*JL^3*nf*TF*Log[Pi]^2 + 480*CF*JL^4*nf*TF*Log[Pi]^2 - 
         720*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         180*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         120*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         30*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         480*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         120*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         120*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         30*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         1440*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi]^2 + 240*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi]^2 + 960*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         240*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi]^2 + 24*(18 + 9*JL - 20*JL^2 - 10*JL^3 + 2*JL^4 + JL^5)*
          (16*CA^2 - 4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*
                TF]) + CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*
                CF*nf*TF]))*PolyGamma[0, 1 - JL] + 
         24*JL*(-15 - 8*JL + 14*JL^2 + 8*JL^3 + JL^4)*(-16*CA^2 + 
           4*CA*(2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]) - 
           CF*(CF - 16*nf*TF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]))*
          PolyGamma[0, 3 + JL]))/(768*(-1 + JL)*JL*(2 + JL)*(3 + JL)*nf*Pi*TF*
        Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 0, -2, 0, 0, 0}, 
     {-1/2 + (\[Alpha]s*(-90*CA + 216*CA*EulerGamma + 96*CA*JL + 
          36*CA*EulerGamma*JL + 593*CA*JL^2 - 372*CA*EulerGamma*JL^2 + 
          380*CA*JL^3 - 120*CA*EulerGamma*JL^3 - 36*CA*JL^4 + 
          144*CA*EulerGamma*JL^4 - 68*CA*JL^5 + 84*CA*EulerGamma*JL^5 - 
          11*CA*JL^6 + 12*CA*EulerGamma*JL^6 - 48*JL*nf*TF - 64*JL^2*nf*TF + 
          20*JL^3*nf*TF + 60*JL^4*nf*TF + 28*JL^5*nf*TF + 4*JL^6*nf*TF + 
          216*CA*Pi*Cot[JL*Pi] + 306*CA*JL*Pi*Cot[JL*Pi] - 
          93*CA*JL^2*Pi*Cot[JL*Pi] - 300*CA*JL^3*Pi*Cot[JL*Pi] - 
          126*CA*JL^4*Pi*Cot[JL*Pi] - 6*CA*JL^5*Pi*Cot[JL*Pi] + 
          3*CA*JL^6*Pi*Cot[JL*Pi] + 3*CA*JL*(-30 - 31*JL + 20*JL^2 + 
            30*JL^3 + 10*JL^4 + JL^5)*PolyGamma[0, -2 - JL] + 
          9*CA*(24 + 14*JL - 31*JL^2 - 20*JL^3 + 6*JL^4 + 6*JL^5 + JL^6)*
           PolyGamma[0, JL]))/(24*(-1 + JL)*JL*(1 + JL)*(2 + JL)^2*(3 + JL)*
         Pi), -1/16*(4*CA - CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF])/(nf*TF) + 
       (CF*(16*CA^2 + CF*(CF - 16*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF]) + 4*CA*(-2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
              16*CF*nf*TF]))*\[Alpha]s*(36*EulerGamma + 50*JL - 
          48*EulerGamma*JL + 13*JL^2 - 8*EulerGamma*JL^2 - 12*JL^3 + 
          16*EulerGamma*JL^3 - 3*JL^4 + 4*EulerGamma*JL^4 + 
          2*(18 - 9*JL - 11*JL^2 + JL^3 + JL^4)*PolyGamma[0, 1 - JL] + 
          2*JL*(-15 + 7*JL + 7*JL^2 + JL^3)*PolyGamma[0, 3 + JL]))/
        (64*(-1 + JL)*JL*(2 + JL)*(3 + JL)*nf*Pi*TF*
         Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 
      (\[Alpha]s*(27648*CA^2*JL - 13824*CA*CF*JL + 1728*CF^2*JL + 
         1152*CA^2*EulerGamma*JL - 576*CA*CF*EulerGamma*JL + 
         72*CF^2*EulerGamma*JL + 1152*CA^2*EulerGamma^2*JL - 
         576*CA*CF*EulerGamma^2*JL + 72*CF^2*EulerGamma^2*JL + 
         9216*CA^2*JL^2 - 4608*CA*CF*JL^2 + 576*CF^2*JL^2 + 
         384*CA^2*EulerGamma*JL^2 - 192*CA*CF*EulerGamma*JL^2 + 
         24*CF^2*EulerGamma*JL^2 + 384*CA^2*EulerGamma^2*JL^2 - 
         192*CA*CF*EulerGamma^2*JL^2 + 24*CF^2*EulerGamma^2*JL^2 - 
         20736*CA^2*JL^3 + 10368*CA*CF*JL^3 - 1296*CF^2*JL^3 - 
         864*CA^2*EulerGamma*JL^3 + 432*CA*CF*EulerGamma*JL^3 - 
         54*CF^2*EulerGamma*JL^3 - 864*CA^2*EulerGamma^2*JL^3 + 
         432*CA*CF*EulerGamma^2*JL^3 - 54*CF^2*EulerGamma^2*JL^3 - 
         13824*CA^2*JL^4 + 6912*CA*CF*JL^4 - 864*CF^2*JL^4 - 
         576*CA^2*EulerGamma*JL^4 + 288*CA*CF*EulerGamma*JL^4 - 
         36*CF^2*EulerGamma*JL^4 - 576*CA^2*EulerGamma^2*JL^4 + 
         288*CA*CF*EulerGamma^2*JL^4 - 36*CF^2*EulerGamma^2*JL^4 - 
         2304*CA^2*JL^5 + 1152*CA*CF*JL^5 - 144*CF^2*JL^5 - 
         96*CA^2*EulerGamma*JL^5 + 48*CA*CF*EulerGamma*JL^5 - 
         6*CF^2*EulerGamma*JL^5 - 96*CA^2*EulerGamma^2*JL^5 + 
         48*CA*CF*EulerGamma^2*JL^5 - 6*CF^2*EulerGamma^2*JL^5 - 
         576*CA^2*JL*Pi^2 + 288*CA*CF*JL*Pi^2 - 36*CF^2*JL*Pi^2 - 
         192*CA^2*JL^2*Pi^2 + 96*CA*CF*JL^2*Pi^2 - 12*CF^2*JL^2*Pi^2 + 
         432*CA^2*JL^3*Pi^2 - 216*CA*CF*JL^3*Pi^2 + 27*CF^2*JL^3*Pi^2 + 
         288*CA^2*JL^4*Pi^2 - 144*CA*CF*JL^4*Pi^2 + 18*CF^2*JL^4*Pi^2 + 
         48*CA^2*JL^5*Pi^2 - 24*CA*CF*JL^5*Pi^2 + 3*CF^2*JL^5*Pi^2 - 
         27648*CF*JL*nf*TF - 1152*CF*EulerGamma*JL*nf*TF - 
         1152*CF*EulerGamma^2*JL*nf*TF - 9216*CF*JL^2*nf*TF - 
         384*CF*EulerGamma*JL^2*nf*TF - 384*CF*EulerGamma^2*JL^2*nf*TF + 
         20736*CF*JL^3*nf*TF + 864*CF*EulerGamma*JL^3*nf*TF + 
         864*CF*EulerGamma^2*JL^3*nf*TF + 13824*CF*JL^4*nf*TF + 
         576*CF*EulerGamma*JL^4*nf*TF + 576*CF*EulerGamma^2*JL^4*nf*TF + 
         2304*CF*JL^5*nf*TF + 96*CF*EulerGamma*JL^5*nf*TF + 
         96*CF*EulerGamma^2*JL^5*nf*TF + 576*CF*JL*nf*Pi^2*TF + 
         192*CF*JL^2*nf*Pi^2*TF - 432*CF*JL^3*nf*Pi^2*TF - 
         288*CF*JL^4*nf*Pi^2*TF - 48*CF*JL^5*nf*Pi^2*TF - 
         432*CA*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         1728*CA*EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         384*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         1728*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         5952*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         72*CF*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         288*CA*EulerGamma^2*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 72*CF*EulerGamma^2*JL*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] - 1768*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] - 576*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 928*CA*EulerGamma*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         24*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         96*CA*EulerGamma^2*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 24*CF*EulerGamma^2*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         2664*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         1296*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         4968*CA*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 54*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] + 216*CA*EulerGamma^2*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         54*CF*EulerGamma^2*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 1416*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 864*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 3120*CA*EulerGamma*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         36*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         144*CA*EulerGamma^2*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 36*CF*EulerGamma^2*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         248*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         144*CF*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         520*CA*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 6*CF*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] + 24*CA*EulerGamma^2*JL^5*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         6*CF*EulerGamma^2*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 144*CA*JL*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 36*CF*JL*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 48*CA*JL^2*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 12*CF*JL^2*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 108*CA*JL^3*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 27*CF*JL^3*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 72*CA*JL^4*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 18*CF*JL^4*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 12*CA*JL^5*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 3*CF*JL^5*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 384*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 384*EulerGamma*JL*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         128*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         128*EulerGamma*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 288*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 288*EulerGamma*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         192*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         192*EulerGamma*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 32*JL^5*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 32*EulerGamma*JL^5*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         1728*CA*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Cot[JL*Pi] - 
         720*CA*JL*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Cot[JL*Pi] + 2472*CA*JL^2*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Cot[JL*Pi] + 1200*CA*JL^3*Pi*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Cot[JL*Pi] - 
         672*CA*JL^4*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Cot[JL*Pi] - 480*CA*JL^5*Pi*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Cot[JL*Pi] - 72*CA*JL^6*Pi*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Cot[JL*Pi] - 
         9216*CA^2*EulerGamma*JL*Log[2] + 4608*CA*CF*EulerGamma*JL*Log[2] - 
         576*CF^2*EulerGamma*JL*Log[2] - 3072*CA^2*EulerGamma*JL^2*Log[2] + 
         1536*CA*CF*EulerGamma*JL^2*Log[2] - 192*CF^2*EulerGamma*JL^2*
          Log[2] + 6912*CA^2*EulerGamma*JL^3*Log[2] - 3456*CA*CF*EulerGamma*
          JL^3*Log[2] + 432*CF^2*EulerGamma*JL^3*Log[2] + 
         4608*CA^2*EulerGamma*JL^4*Log[2] - 2304*CA*CF*EulerGamma*JL^4*
          Log[2] + 288*CF^2*EulerGamma*JL^4*Log[2] + 768*CA^2*EulerGamma*JL^5*
          Log[2] - 384*CA*CF*EulerGamma*JL^5*Log[2] + 48*CF^2*EulerGamma*JL^5*
          Log[2] + 9216*CF*EulerGamma*JL*nf*TF*Log[2] + 3072*CF*EulerGamma*
          JL^2*nf*TF*Log[2] - 6912*CF*EulerGamma*JL^3*nf*TF*Log[2] - 
         4608*CF*EulerGamma*JL^4*nf*TF*Log[2] - 768*CF*EulerGamma*JL^5*nf*TF*
          Log[2] + 9984*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 2304*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 576*CF*EulerGamma*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         3328*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         768*CA*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 192*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 7488*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[2] - 1728*CA*EulerGamma*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         432*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 4992*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 1152*CA*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 288*CF*EulerGamma*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         832*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         192*CA*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 48*CF*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 1536*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[2] - 512*JL^2*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         1152*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 768*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 128*JL^5*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[2] + 13824*CA^2*JL*Log[2]^2 - 
         6912*CA*CF*JL*Log[2]^2 + 864*CF^2*JL*Log[2]^2 + 
         4608*CA^2*JL^2*Log[2]^2 - 2304*CA*CF*JL^2*Log[2]^2 + 
         288*CF^2*JL^2*Log[2]^2 - 10368*CA^2*JL^3*Log[2]^2 + 
         5184*CA*CF*JL^3*Log[2]^2 - 648*CF^2*JL^3*Log[2]^2 - 
         6912*CA^2*JL^4*Log[2]^2 + 3456*CA*CF*JL^4*Log[2]^2 - 
         432*CF^2*JL^4*Log[2]^2 - 1152*CA^2*JL^5*Log[2]^2 + 
         576*CA*CF*JL^5*Log[2]^2 - 72*CF^2*JL^5*Log[2]^2 - 
         13824*CF*JL*nf*TF*Log[2]^2 - 4608*CF*JL^2*nf*TF*Log[2]^2 + 
         10368*CF*JL^3*nf*TF*Log[2]^2 + 6912*CF*JL^4*nf*TF*Log[2]^2 + 
         1152*CF*JL^5*nf*TF*Log[2]^2 - 3456*CA*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         864*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         1152*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         288*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         2592*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         648*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         1728*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         432*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         288*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         72*CF*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         1152*CA^2*JL*Log[Pi] - 576*CA*CF*JL*Log[Pi] + 72*CF^2*JL*Log[Pi] - 
         6912*CA^2*EulerGamma*JL*Log[Pi] + 3456*CA*CF*EulerGamma*JL*Log[Pi] - 
         432*CF^2*EulerGamma*JL*Log[Pi] + 384*CA^2*JL^2*Log[Pi] - 
         192*CA*CF*JL^2*Log[Pi] + 24*CF^2*JL^2*Log[Pi] - 
         2304*CA^2*EulerGamma*JL^2*Log[Pi] + 1152*CA*CF*EulerGamma*JL^2*
          Log[Pi] - 144*CF^2*EulerGamma*JL^2*Log[Pi] - 
         864*CA^2*JL^3*Log[Pi] + 432*CA*CF*JL^3*Log[Pi] - 
         54*CF^2*JL^3*Log[Pi] + 5184*CA^2*EulerGamma*JL^3*Log[Pi] - 
         2592*CA*CF*EulerGamma*JL^3*Log[Pi] + 324*CF^2*EulerGamma*JL^3*
          Log[Pi] - 576*CA^2*JL^4*Log[Pi] + 288*CA*CF*JL^4*Log[Pi] - 
         36*CF^2*JL^4*Log[Pi] + 3456*CA^2*EulerGamma*JL^4*Log[Pi] - 
         1728*CA*CF*EulerGamma*JL^4*Log[Pi] + 216*CF^2*EulerGamma*JL^4*
          Log[Pi] - 96*CA^2*JL^5*Log[Pi] + 48*CA*CF*JL^5*Log[Pi] - 
         6*CF^2*JL^5*Log[Pi] + 576*CA^2*EulerGamma*JL^5*Log[Pi] - 
         288*CA*CF*EulerGamma*JL^5*Log[Pi] + 36*CF^2*EulerGamma*JL^5*
          Log[Pi] - 1152*CF*JL*nf*TF*Log[Pi] + 6912*CF*EulerGamma*JL*nf*TF*
          Log[Pi] - 384*CF*JL^2*nf*TF*Log[Pi] + 2304*CF*EulerGamma*JL^2*nf*TF*
          Log[Pi] + 864*CF*JL^3*nf*TF*Log[Pi] - 5184*CF*EulerGamma*JL^3*nf*TF*
          Log[Pi] + 576*CF*JL^4*nf*TF*Log[Pi] - 3456*CF*EulerGamma*JL^4*nf*TF*
          Log[Pi] + 96*CF*JL^5*nf*TF*Log[Pi] - 576*CF*EulerGamma*JL^5*nf*TF*
          Log[Pi] + 7200*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 72*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 1728*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 432*CF*EulerGamma*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
         2400*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         24*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
         576*CA*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 144*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 5400*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] + 54*CF*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         1296*CA*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 324*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 3600*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] + 36*CF*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         864*CA*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 216*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 600*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] + 6*CF*JL^5*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         144*CA*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 36*CF*EulerGamma*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 1152*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] - 384*JL^2*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
         864*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 576*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 96*JL^5*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] + 18432*CA^2*JL*Log[2]*Log[Pi] - 
         9216*CA*CF*JL*Log[2]*Log[Pi] + 1152*CF^2*JL*Log[2]*Log[Pi] + 
         6144*CA^2*JL^2*Log[2]*Log[Pi] - 3072*CA*CF*JL^2*Log[2]*Log[Pi] + 
         384*CF^2*JL^2*Log[2]*Log[Pi] - 13824*CA^2*JL^3*Log[2]*Log[Pi] + 
         6912*CA*CF*JL^3*Log[2]*Log[Pi] - 864*CF^2*JL^3*Log[2]*Log[Pi] - 
         9216*CA^2*JL^4*Log[2]*Log[Pi] + 4608*CA*CF*JL^4*Log[2]*Log[Pi] - 
         576*CF^2*JL^4*Log[2]*Log[Pi] - 1536*CA^2*JL^5*Log[2]*Log[Pi] + 
         768*CA*CF*JL^5*Log[2]*Log[Pi] - 96*CF^2*JL^5*Log[2]*Log[Pi] - 
         18432*CF*JL*nf*TF*Log[2]*Log[Pi] - 6144*CF*JL^2*nf*TF*Log[2]*
          Log[Pi] + 13824*CF*JL^3*nf*TF*Log[2]*Log[Pi] + 
         9216*CF*JL^4*nf*TF*Log[2]*Log[Pi] + 1536*CF*JL^5*nf*TF*Log[2]*
          Log[Pi] - 4608*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] - 1152*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] - 1536*CA*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] - 
         384*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] + 3456*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] + 864*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] + 2304*CA*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] + 
         576*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] + 384*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] + 96*CF*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] + 5760*CA^2*JL*Log[Pi]^2 - 
         2880*CA*CF*JL*Log[Pi]^2 + 360*CF^2*JL*Log[Pi]^2 + 
         1920*CA^2*JL^2*Log[Pi]^2 - 960*CA*CF*JL^2*Log[Pi]^2 + 
         120*CF^2*JL^2*Log[Pi]^2 - 4320*CA^2*JL^3*Log[Pi]^2 + 
         2160*CA*CF*JL^3*Log[Pi]^2 - 270*CF^2*JL^3*Log[Pi]^2 - 
         2880*CA^2*JL^4*Log[Pi]^2 + 1440*CA*CF*JL^4*Log[Pi]^2 - 
         180*CF^2*JL^4*Log[Pi]^2 - 480*CA^2*JL^5*Log[Pi]^2 + 
         240*CA*CF*JL^5*Log[Pi]^2 - 30*CF^2*JL^5*Log[Pi]^2 - 
         5760*CF*JL*nf*TF*Log[Pi]^2 - 1920*CF*JL^2*nf*TF*Log[Pi]^2 + 
         4320*CF*JL^3*nf*TF*Log[Pi]^2 + 2880*CF*JL^4*nf*TF*Log[Pi]^2 + 
         480*CF*JL^5*nf*TF*Log[Pi]^2 - 1440*CA*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         360*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         480*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         120*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         1080*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi]^2 + 270*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi]^2 + 720*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 180*CF*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         120*CA*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         30*CF*JL^5*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         24*CA*JL*(-42 - 41*JL + 30*JL^2 + 40*JL^3 + 12*JL^4 + JL^5)*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*PolyGamma[0, 
           -2 - JL] - 24*CA*(72 + 90*JL - 41*JL^2 - 90*JL^3 - 32*JL^4 + JL^6)*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*PolyGamma[0, JL]))/
       (192*(-1 + JL)*JL*(2 + JL)^2*(3 + JL)*Pi*
        Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 
      (CF*\[Alpha]s*(-6912*CA^2*EulerGamma + 3456*CA*CF*EulerGamma - 
         432*CF^2*EulerGamma + 26880*CA^2*JL - 13440*CA*CF*JL + 
         1680*CF^2*JL - 8064*CA^2*EulerGamma*JL + 4032*CA*CF*EulerGamma*JL - 
         504*CF^2*EulerGamma*JL - 576*CA^2*EulerGamma^2*JL + 
         288*CA*CF*EulerGamma^2*JL - 36*CF^2*EulerGamma^2*JL - 
         12672*CA^2*JL^2 + 6336*CA*CF*JL^2 - 792*CF^2*JL^2 + 
         4416*CA^2*EulerGamma*JL^2 - 2208*CA*CF*EulerGamma*JL^2 + 
         276*CF^2*EulerGamma*JL^2 + 96*CA^2*EulerGamma^2*JL^2 - 
         48*CA*CF*EulerGamma^2*JL^2 + 6*CF^2*EulerGamma^2*JL^2 - 
         26112*CA^2*JL^3 + 13056*CA*CF*JL^3 - 1632*CF^2*JL^3 + 
         8448*CA^2*EulerGamma*JL^3 - 4224*CA*CF*EulerGamma*JL^3 + 
         528*CF^2*EulerGamma*JL^3 + 384*CA^2*EulerGamma^2*JL^3 - 
         192*CA*CF*EulerGamma^2*JL^3 + 24*CF^2*EulerGamma^2*JL^3 - 
         6528*CA^2*JL^4 + 3264*CA*CF*JL^4 - 408*CF^2*JL^4 + 
         2112*CA^2*EulerGamma*JL^4 - 1056*CA*CF*EulerGamma*JL^4 + 
         132*CF^2*EulerGamma*JL^4 + 96*CA^2*EulerGamma^2*JL^4 - 
         48*CA*CF*EulerGamma^2*JL^4 + 6*CF^2*EulerGamma^2*JL^4 + 
         288*CA^2*JL*Pi^2 - 144*CA*CF*JL*Pi^2 + 18*CF^2*JL*Pi^2 - 
         48*CA^2*JL^2*Pi^2 + 24*CA*CF*JL^2*Pi^2 - 3*CF^2*JL^2*Pi^2 - 
         192*CA^2*JL^3*Pi^2 + 96*CA*CF*JL^3*Pi^2 - 12*CF^2*JL^3*Pi^2 - 
         48*CA^2*JL^4*Pi^2 + 24*CA*CF*JL^4*Pi^2 - 3*CF^2*JL^4*Pi^2 + 
         6912*CF*EulerGamma*nf*TF - 26880*CF*JL*nf*TF + 8064*CF*EulerGamma*JL*
          nf*TF + 576*CF*EulerGamma^2*JL*nf*TF + 12672*CF*JL^2*nf*TF - 
         4416*CF*EulerGamma*JL^2*nf*TF - 96*CF*EulerGamma^2*JL^2*nf*TF + 
         26112*CF*JL^3*nf*TF - 8448*CF*EulerGamma*JL^3*nf*TF - 
         384*CF*EulerGamma^2*JL^3*nf*TF + 6528*CF*JL^4*nf*TF - 
         2112*CF*EulerGamma*JL^4*nf*TF - 96*CF*EulerGamma^2*JL^4*nf*TF - 
         288*CF*JL*nf*Pi^2*TF + 48*CF*JL^2*nf*Pi^2*TF + 192*CF*JL^3*nf*Pi^2*
          TF + 48*CF*JL^4*nf*Pi^2*TF - 1728*CA*EulerGamma*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         432*CF*EulerGamma*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         6720*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         1680*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         2016*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         504*CF*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         144*CA*EulerGamma^2*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 36*CF*EulerGamma^2*JL*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] - 3168*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF] + 792*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1104*CA*EulerGamma*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         276*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 24*CA*EulerGamma^2*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         6*CF*EulerGamma^2*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 6528*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1632*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 2112*CA*EulerGamma*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         528*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 96*CA*EulerGamma^2*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         24*CF*EulerGamma^2*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 1632*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 408*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 528*CA*EulerGamma*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         132*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 24*CA*EulerGamma^2*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         6*CF*EulerGamma^2*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 72*CA*JL*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 18*CF*JL*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 12*CA*JL^2*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 3*CF*JL^2*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 48*CA*JL^3*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 12*CF*JL^3*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 12*CA*JL^4*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 3*CF*JL^4*Pi^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 10560*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 2880*EulerGamma*JL*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] - 
         288*EulerGamma^2*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1760*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 480*EulerGamma*JL^2*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         48*EulerGamma^2*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 7040*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1920*EulerGamma*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         192*EulerGamma^2*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 1760*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 480*EulerGamma*JL^4*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF] + 
         48*EulerGamma^2*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] + 144*JL*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 24*JL^2*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 96*JL^3*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 24*JL^4*nf*Pi^2*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF] - 6912*CA^2*JL*Log[2] + 3456*CA*CF*JL*Log[2] - 
         432*CF^2*JL*Log[2] + 4608*CA^2*EulerGamma*JL*Log[2] - 
         2304*CA*CF*EulerGamma*JL*Log[2] + 288*CF^2*EulerGamma*JL*Log[2] + 
         1152*CA^2*JL^2*Log[2] - 576*CA*CF*JL^2*Log[2] + 
         72*CF^2*JL^2*Log[2] - 768*CA^2*EulerGamma*JL^2*Log[2] + 
         384*CA*CF*EulerGamma*JL^2*Log[2] - 48*CF^2*EulerGamma*JL^2*Log[2] + 
         4608*CA^2*JL^3*Log[2] - 2304*CA*CF*JL^3*Log[2] + 
         288*CF^2*JL^3*Log[2] - 3072*CA^2*EulerGamma*JL^3*Log[2] + 
         1536*CA*CF*EulerGamma*JL^3*Log[2] - 192*CF^2*EulerGamma*JL^3*
          Log[2] + 1152*CA^2*JL^4*Log[2] - 576*CA*CF*JL^4*Log[2] + 
         72*CF^2*JL^4*Log[2] - 768*CA^2*EulerGamma*JL^4*Log[2] + 
         384*CA*CF*EulerGamma*JL^4*Log[2] - 48*CF^2*EulerGamma*JL^4*Log[2] + 
         6912*CF*JL*nf*TF*Log[2] - 4608*CF*EulerGamma*JL*nf*TF*Log[2] - 
         1152*CF*JL^2*nf*TF*Log[2] + 768*CF*EulerGamma*JL^2*nf*TF*Log[2] - 
         4608*CF*JL^3*nf*TF*Log[2] + 3072*CF*EulerGamma*JL^3*nf*TF*Log[2] - 
         1152*CF*JL^4*nf*TF*Log[2] + 768*CF*EulerGamma*JL^4*nf*TF*Log[2] - 
         1728*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         432*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         1152*CA*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 288*CF*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 288*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 72*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 192*CA*EulerGamma*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         48*CF*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 1152*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 288*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 768*CA*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 192*CF*EulerGamma*JL^3*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] + 
         288*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         72*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         192*CA*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] + 48*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] + 10368*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[2] + 2304*EulerGamma*JL*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         1728*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2] - 384*EulerGamma*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 6912*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         1536*EulerGamma*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 1728*JL^4*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2] - 
         384*EulerGamma*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2] - 6912*CA^2*JL*Log[2]^2 + 
         3456*CA*CF*JL*Log[2]^2 - 432*CF^2*JL*Log[2]^2 + 
         1152*CA^2*JL^2*Log[2]^2 - 576*CA*CF*JL^2*Log[2]^2 + 
         72*CF^2*JL^2*Log[2]^2 + 4608*CA^2*JL^3*Log[2]^2 - 
         2304*CA*CF*JL^3*Log[2]^2 + 288*CF^2*JL^3*Log[2]^2 + 
         1152*CA^2*JL^4*Log[2]^2 - 576*CA*CF*JL^4*Log[2]^2 + 
         72*CF^2*JL^4*Log[2]^2 + 6912*CF*JL*nf*TF*Log[2]^2 - 
         1152*CF*JL^2*nf*TF*Log[2]^2 - 4608*CF*JL^3*nf*TF*Log[2]^2 - 
         1152*CF*JL^4*nf*TF*Log[2]^2 - 1728*CA*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         432*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         288*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         72*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         1152*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         288*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         288*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         72*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 - 
         3456*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]^2 + 576*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]^2 + 2304*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]^2 + 
         576*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]^2 - 5760*CA^2*JL*Log[Pi] + 2880*CA*CF*JL*Log[Pi] - 
         360*CF^2*JL*Log[Pi] + 3456*CA^2*EulerGamma*JL*Log[Pi] - 
         1728*CA*CF*EulerGamma*JL*Log[Pi] + 216*CF^2*EulerGamma*JL*Log[Pi] + 
         960*CA^2*JL^2*Log[Pi] - 480*CA*CF*JL^2*Log[Pi] + 
         60*CF^2*JL^2*Log[Pi] - 576*CA^2*EulerGamma*JL^2*Log[Pi] + 
         288*CA*CF*EulerGamma*JL^2*Log[Pi] - 36*CF^2*EulerGamma*JL^2*
          Log[Pi] + 3840*CA^2*JL^3*Log[Pi] - 1920*CA*CF*JL^3*Log[Pi] + 
         240*CF^2*JL^3*Log[Pi] - 2304*CA^2*EulerGamma*JL^3*Log[Pi] + 
         1152*CA*CF*EulerGamma*JL^3*Log[Pi] - 144*CF^2*EulerGamma*JL^3*
          Log[Pi] + 960*CA^2*JL^4*Log[Pi] - 480*CA*CF*JL^4*Log[Pi] + 
         60*CF^2*JL^4*Log[Pi] - 576*CA^2*EulerGamma*JL^4*Log[Pi] + 
         288*CA*CF*EulerGamma*JL^4*Log[Pi] - 36*CF^2*EulerGamma*JL^4*
          Log[Pi] + 5760*CF*JL*nf*TF*Log[Pi] - 3456*CF*EulerGamma*JL*nf*TF*
          Log[Pi] - 960*CF*JL^2*nf*TF*Log[Pi] + 576*CF*EulerGamma*JL^2*nf*TF*
          Log[Pi] - 3840*CF*JL^3*nf*TF*Log[Pi] + 2304*CF*EulerGamma*JL^3*nf*
          TF*Log[Pi] - 960*CF*JL^4*nf*TF*Log[Pi] + 576*CF*EulerGamma*JL^4*nf*
          TF*Log[Pi] - 1440*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 360*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 864*CA*EulerGamma*JL*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         216*CF*EulerGamma*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 240*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 60*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 144*CA*EulerGamma*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 36*CF*EulerGamma*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] + 
         960*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         240*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         576*CA*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 144*CF*EulerGamma*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 240*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] - 60*CF*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         144*CA*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] + 36*CF*EulerGamma*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] + 7488*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + 
            CF^2 - 16*CF*nf*TF]*Log[Pi] + 1728*EulerGamma*JL*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         1248*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi] - 288*EulerGamma*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 4992*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         1152*EulerGamma*JL^3*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 1248*JL^4*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi] - 
         288*EulerGamma*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi] - 9216*CA^2*JL*Log[2]*Log[Pi] + 
         4608*CA*CF*JL*Log[2]*Log[Pi] - 576*CF^2*JL*Log[2]*Log[Pi] + 
         1536*CA^2*JL^2*Log[2]*Log[Pi] - 768*CA*CF*JL^2*Log[2]*Log[Pi] + 
         96*CF^2*JL^2*Log[2]*Log[Pi] + 6144*CA^2*JL^3*Log[2]*Log[Pi] - 
         3072*CA*CF*JL^3*Log[2]*Log[Pi] + 384*CF^2*JL^3*Log[2]*Log[Pi] + 
         1536*CA^2*JL^4*Log[2]*Log[Pi] - 768*CA*CF*JL^4*Log[2]*Log[Pi] + 
         96*CF^2*JL^4*Log[2]*Log[Pi] + 9216*CF*JL*nf*TF*Log[2]*Log[Pi] - 
         1536*CF*JL^2*nf*TF*Log[2]*Log[Pi] - 6144*CF*JL^3*nf*TF*Log[2]*
          Log[Pi] - 1536*CF*JL^4*nf*TF*Log[2]*Log[Pi] - 
         2304*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] + 576*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] + 384*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] - 96*CF*JL^2*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] + 
         1536*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] - 384*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[2]*Log[Pi] + 384*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] - 96*CF*JL^4*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] - 
         4608*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] + 768*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[2]*Log[Pi] + 3072*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*Log[Pi] + 
         768*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[2]*
          Log[Pi] - 2880*CA^2*JL*Log[Pi]^2 + 1440*CA*CF*JL*Log[Pi]^2 - 
         180*CF^2*JL*Log[Pi]^2 + 480*CA^2*JL^2*Log[Pi]^2 - 
         240*CA*CF*JL^2*Log[Pi]^2 + 30*CF^2*JL^2*Log[Pi]^2 + 
         1920*CA^2*JL^3*Log[Pi]^2 - 960*CA*CF*JL^3*Log[Pi]^2 + 
         120*CF^2*JL^3*Log[Pi]^2 + 480*CA^2*JL^4*Log[Pi]^2 - 
         240*CA*CF*JL^4*Log[Pi]^2 + 30*CF^2*JL^4*Log[Pi]^2 + 
         2880*CF*JL*nf*TF*Log[Pi]^2 - 480*CF*JL^2*nf*TF*Log[Pi]^2 - 
         1920*CF*JL^3*nf*TF*Log[Pi]^2 - 480*CF*JL^4*nf*TF*Log[Pi]^2 - 
         720*CA*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         180*CF*JL*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         120*CA*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         30*CF*JL^2*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         480*CA*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         120*CF*JL^3*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         120*CA*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         30*CF*JL^4*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 - 
         1440*JL*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi]^2 + 240*JL^2*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 
            16*CF*nf*TF]*Log[Pi]^2 + 960*JL^3*nf*TF*
          Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*Log[Pi]^2 + 
         240*JL^4*nf*TF*Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*CF*nf*TF]*
          Log[Pi]^2 - 24*(18 + 9*JL - 20*JL^2 - 10*JL^3 + 2*JL^4 + JL^5)*
          (16*CA^2 + CF*(CF - 16*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*
                CF*nf*TF]) + 4*CA*(-2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*
                CF*nf*TF]))*PolyGamma[0, 1 - JL] + 
         24*JL*(-15 - 8*JL + 14*JL^2 + 8*JL^3 + JL^4)*
          (16*CA^2 + CF*(CF - 16*nf*TF - Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*
                CF*nf*TF]) + 4*CA*(-2*CF + Sqrt[16*CA^2 - 8*CA*CF + CF^2 - 16*
                CF*nf*TF]))*PolyGamma[0, 3 + JL]))/(768*(-1 + JL)*JL*(2 + JL)*
        (3 + JL)*nf*Pi*TF*Sqrt[16*CA^2 - 8*CA*CF + CF*(CF - 16*nf*TF)]), 0, 
      0, -2, 0, 0}, {-1/4 + (\[Alpha]s*(162*CA + 900*CA*JL + 
          1080*CA*EulerGamma*JL + 966*CA*JL^2 + 756*CA*EulerGamma*JL^2 + 
          911*CA*JL^3 - 1092*CA*EulerGamma*JL^3 + 572*CA*JL^4 - 
          840*CA*EulerGamma*JL^4 + 24*CA*JL^5 - 68*CA*JL^6 + 
          84*CA*EulerGamma*JL^6 - 11*CA*JL^7 + 12*CA*EulerGamma*JL^7 + 
          72*JL*nf*TF + 12*JL^2*nf*TF - 124*JL^3*nf*TF - 40*JL^4*nf*TF + 
          48*JL^5*nf*TF + 28*JL^6*nf*TF + 4*JL^7*nf*TF + 
          594*CA*JL*Pi*Cot[JL*Pi] + 783*CA*JL^2*Pi*Cot[JL*Pi] - 
          273*CA*JL^3*Pi*Cot[JL*Pi] - 750*CA*JL^4*Pi*Cot[JL*Pi] - 
          324*CA*JL^5*Pi*Cot[JL*Pi] - 33*CA*JL^6*Pi*Cot[JL*Pi] + 
          3*CA*JL^7*Pi*Cot[JL*Pi] + 3*CA*(-1 + JL)^2*JL*(54 + 105*JL + 
            65*JL^2 + 15*JL^3 + JL^4)*PolyGamma[0, -2 - JL] + 
          9*CA*JL*(102 + 85*JL - 91*JL^2 - 90*JL^3 - 12*JL^4 + 5*JL^5 + JL^6)*
           PolyGamma[0, JL]))/(96*(-1 + JL)^2*JL*(1 + JL)*(2 + JL)*(3 + JL)^2*
         Pi), -1/8*CF/(nf*TF) + (CF^2*\[Alpha]s*(117 + 180*EulerGamma + 
          68*JL - 144*EulerGamma*JL + 22*JL^2 - 56*EulerGamma*JL^2 - 
          12*JL^3 + 16*EulerGamma*JL^3 - 3*JL^4 + 4*EulerGamma*JL^4 + 
          2*(3 + JL)^2*(7 - 8*JL + JL^2)*PolyGamma[0, 1 - JL] + 
          2*(-1 + JL)^2*(27 + 12*JL + JL^2)*PolyGamma[0, 3 + JL]))/
        (64*(-1 + JL)^2*(3 + JL)^2*nf*Pi*TF), 
      (\[Alpha]s*(270*CA - 24894*CA*JL + 8748*CF*JL - 6048*CA*EulerGamma*JL + 
         2592*CF*EulerGamma*JL + 648*CF*EulerGamma^2*JL + 13971*CA*JL^2 - 
         7290*CF*JL^2 + 1584*CA*EulerGamma*JL^2 - 2160*CF*EulerGamma*JL^2 - 
         540*CF*EulerGamma^2*JL^2 + 16826*CA*JL^3 - 7776*CF*JL^3 + 
         4224*CA*EulerGamma*JL^3 - 2304*CF*EulerGamma*JL^3 - 
         576*CF*EulerGamma^2*JL^3 - 7950*CA*JL^4 + 2916*CF*JL^4 + 
         576*CA*EulerGamma*JL^4 + 864*CF*EulerGamma*JL^4 + 
         216*CF*EulerGamma^2*JL^4 - 7356*CA*JL^5 + 2916*CF*JL^5 - 
         288*CA*EulerGamma*JL^5 + 864*CF*EulerGamma*JL^5 + 
         216*CF*EulerGamma^2*JL^5 - 1235*CA*JL^6 + 486*CF*JL^6 - 
         48*CA*EulerGamma*JL^6 + 144*CF*EulerGamma*JL^6 + 
         36*CF*EulerGamma^2*JL^6 - 324*CF*JL*Pi^2 + 270*CF*JL^2*Pi^2 + 
         288*CF*JL^3*Pi^2 - 108*CF*JL^4*Pi^2 - 108*CF*JL^5*Pi^2 - 
         18*CF*JL^6*Pi^2 - 864*EulerGamma*JL*nf*TF + 720*EulerGamma*JL^2*nf*
          TF + 768*EulerGamma*JL^3*nf*TF - 288*EulerGamma*JL^4*nf*TF - 
         288*EulerGamma*JL^5*nf*TF - 48*EulerGamma*JL^6*nf*TF - 
         2970*CA*JL*Pi*Cot[JL*Pi] - 2259*CA*JL^2*Pi*Cot[JL*Pi] + 
         2817*CA*JL^3*Pi*Cot[JL*Pi] + 2430*CA*JL^4*Pi*Cot[JL*Pi] + 
         180*CA*JL^5*Pi*Cot[JL*Pi] - 171*CA*JL^6*Pi*Cot[JL*Pi] - 
         27*CA*JL^7*Pi*Cot[JL*Pi] + 19008*CA*JL*Log[2] - 7776*CF*JL*Log[2] - 
         5184*CF*EulerGamma*JL*Log[2] - 15840*CA*JL^2*Log[2] + 
         6480*CF*JL^2*Log[2] + 4320*CF*EulerGamma*JL^2*Log[2] - 
         16896*CA*JL^3*Log[2] + 6912*CF*JL^3*Log[2] + 4608*CF*EulerGamma*JL^3*
          Log[2] + 6336*CA*JL^4*Log[2] - 2592*CF*JL^4*Log[2] - 
         1728*CF*EulerGamma*JL^4*Log[2] + 6336*CA*JL^5*Log[2] - 
         2592*CF*JL^5*Log[2] - 1728*CF*EulerGamma*JL^5*Log[2] + 
         1056*CA*JL^6*Log[2] - 432*CF*JL^6*Log[2] - 288*CF*EulerGamma*JL^6*
          Log[2] + 3456*JL*nf*TF*Log[2] - 2880*JL^2*nf*TF*Log[2] - 
         3072*JL^3*nf*TF*Log[2] + 1152*JL^4*nf*TF*Log[2] + 
         1152*JL^5*nf*TF*Log[2] + 192*JL^6*nf*TF*Log[2] + 
         7776*CF*JL*Log[2]^2 - 6480*CF*JL^2*Log[2]^2 - 
         6912*CF*JL^3*Log[2]^2 + 2592*CF*JL^4*Log[2]^2 + 
         2592*CF*JL^5*Log[2]^2 + 432*CF*JL^6*Log[2]^2 + 14256*CA*JL*Log[Pi] - 
         5184*CF*JL*Log[Pi] - 3888*CF*EulerGamma*JL*Log[Pi] - 
         11880*CA*JL^2*Log[Pi] + 4320*CF*JL^2*Log[Pi] + 3240*CF*EulerGamma*
          JL^2*Log[Pi] - 12672*CA*JL^3*Log[Pi] + 4608*CF*JL^3*Log[Pi] + 
         3456*CF*EulerGamma*JL^3*Log[Pi] + 4752*CA*JL^4*Log[Pi] - 
         1728*CF*JL^4*Log[Pi] - 1296*CF*EulerGamma*JL^4*Log[Pi] + 
         4752*CA*JL^5*Log[Pi] - 1728*CF*JL^5*Log[Pi] - 1296*CF*EulerGamma*
          JL^5*Log[Pi] + 792*CA*JL^6*Log[Pi] - 288*CF*JL^6*Log[Pi] - 
         216*CF*EulerGamma*JL^6*Log[Pi] + 2592*JL*nf*TF*Log[Pi] - 
         2160*JL^2*nf*TF*Log[Pi] - 2304*JL^3*nf*TF*Log[Pi] + 
         864*JL^4*nf*TF*Log[Pi] + 864*JL^5*nf*TF*Log[Pi] + 
         144*JL^6*nf*TF*Log[Pi] + 10368*CF*JL*Log[2]*Log[Pi] - 
         8640*CF*JL^2*Log[2]*Log[Pi] - 9216*CF*JL^3*Log[2]*Log[Pi] + 
         3456*CF*JL^4*Log[2]*Log[Pi] + 3456*CF*JL^5*Log[2]*Log[Pi] + 
         576*CF*JL^6*Log[2]*Log[Pi] + 3240*CF*JL*Log[Pi]^2 - 
         2700*CF*JL^2*Log[Pi]^2 - 2880*CF*JL^3*Log[Pi]^2 + 
         1080*CF*JL^4*Log[Pi]^2 + 1080*CF*JL^5*Log[Pi]^2 + 
         180*CF*JL^6*Log[Pi]^2 + 9*CA*(-1 + JL)^2*JL*(78 + 149*JL + 89*JL^2 + 
           19*JL^3 + JL^4)*PolyGamma[0, -2 - JL] - 
         9*CA*JL*(222 + 257*JL - 131*JL^2 - 250*JL^3 - 92*JL^4 - 7*JL^5 + 
           JL^6)*PolyGamma[0, JL]))/(288*(-1 + JL)^2*JL*(2 + JL)*(3 + JL)^2*
        Pi), (CF*\[Alpha]s*(-1134*CF - 324*CF*EulerGamma + 
         162*CF*EulerGamma^2 - 72*CF*JL - 432*CF*EulerGamma*JL - 
         216*CF*EulerGamma^2*JL - 252*CF*JL^2 + 216*CF*EulerGamma*JL^2 - 
         36*CF*EulerGamma^2*JL^2 - 216*CF*JL^3 + 432*CF*EulerGamma*JL^3 + 
         72*CF*EulerGamma^2*JL^3 - 54*CF*JL^4 + 108*CF*EulerGamma*JL^4 + 
         18*CF*EulerGamma^2*JL^4 - 81*CF*Pi^2 + 108*CF*JL*Pi^2 + 
         18*CF*JL^2*Pi^2 - 36*CF*JL^3*Pi^2 - 9*CF*JL^4*Pi^2 - 2448*nf*TF - 
         648*EulerGamma*nf*TF + 3264*JL*nf*TF + 864*EulerGamma*JL*nf*TF + 
         544*JL^2*nf*TF + 144*EulerGamma*JL^2*nf*TF - 1088*JL^3*nf*TF - 
         288*EulerGamma*JL^3*nf*TF - 272*JL^4*nf*TF - 72*EulerGamma*JL^4*nf*
          TF + 648*CF*Log[2] - 1296*CF*EulerGamma*Log[2] - 864*CF*JL*Log[2] + 
         1728*CF*EulerGamma*JL*Log[2] - 144*CF*JL^2*Log[2] + 
         288*CF*EulerGamma*JL^2*Log[2] + 288*CF*JL^3*Log[2] - 
         576*CF*EulerGamma*JL^3*Log[2] + 72*CF*JL^4*Log[2] - 
         144*CF*EulerGamma*JL^4*Log[2] + 2592*nf*TF*Log[2] - 
         3456*JL*nf*TF*Log[2] - 576*JL^2*nf*TF*Log[2] + 
         1152*JL^3*nf*TF*Log[2] + 288*JL^4*nf*TF*Log[2] + 1944*CF*Log[2]^2 - 
         2592*CF*JL*Log[2]^2 - 432*CF*JL^2*Log[2]^2 + 864*CF*JL^3*Log[2]^2 + 
         216*CF*JL^4*Log[2]^2 + 648*CF*Log[Pi] - 972*CF*EulerGamma*Log[Pi] - 
         864*CF*JL*Log[Pi] + 1296*CF*EulerGamma*JL*Log[Pi] - 
         144*CF*JL^2*Log[Pi] + 216*CF*EulerGamma*JL^2*Log[Pi] + 
         288*CF*JL^3*Log[Pi] - 432*CF*EulerGamma*JL^3*Log[Pi] + 
         72*CF*JL^4*Log[Pi] - 108*CF*EulerGamma*JL^4*Log[Pi] + 
         1944*nf*TF*Log[Pi] - 2592*JL*nf*TF*Log[Pi] - 432*JL^2*nf*TF*
          Log[Pi] + 864*JL^3*nf*TF*Log[Pi] + 216*JL^4*nf*TF*Log[Pi] + 
         2592*CF*Log[2]*Log[Pi] - 3456*CF*JL*Log[2]*Log[Pi] - 
         576*CF*JL^2*Log[2]*Log[Pi] + 1152*CF*JL^3*Log[2]*Log[Pi] + 
         288*CF*JL^4*Log[2]*Log[Pi] + 810*CF*Log[Pi]^2 - 
         1080*CF*JL*Log[Pi]^2 - 180*CF*JL^2*Log[Pi]^2 + 
         360*CF*JL^3*Log[Pi]^2 + 90*CF*JL^4*Log[Pi]^2 - 
         9*CF*(3 + JL)^2*(7 - JL - 7*JL^2 + JL^3)*PolyGamma[0, 1 - JL] + 
         9*CF*(-1 + JL)^2*(27 + 39*JL + 13*JL^2 + JL^3)*
          PolyGamma[0, 3 + JL]))/(288*(-1 + JL)^2*(3 + JL)^2*nf*Pi*TF), 0, 0, 
      0, -3, 0}, {-1/4 + (\[Alpha]s*(162*CA + 900*CA*JL + 
          1080*CA*EulerGamma*JL + 966*CA*JL^2 + 756*CA*EulerGamma*JL^2 + 
          911*CA*JL^3 - 1092*CA*EulerGamma*JL^3 + 572*CA*JL^4 - 
          840*CA*EulerGamma*JL^4 + 24*CA*JL^5 - 68*CA*JL^6 + 
          84*CA*EulerGamma*JL^6 - 11*CA*JL^7 + 12*CA*EulerGamma*JL^7 + 
          72*JL*nf*TF + 12*JL^2*nf*TF - 124*JL^3*nf*TF - 40*JL^4*nf*TF + 
          48*JL^5*nf*TF + 28*JL^6*nf*TF + 4*JL^7*nf*TF + 
          594*CA*JL*Pi*Cot[JL*Pi] + 783*CA*JL^2*Pi*Cot[JL*Pi] - 
          273*CA*JL^3*Pi*Cot[JL*Pi] - 750*CA*JL^4*Pi*Cot[JL*Pi] - 
          324*CA*JL^5*Pi*Cot[JL*Pi] - 33*CA*JL^6*Pi*Cot[JL*Pi] + 
          3*CA*JL^7*Pi*Cot[JL*Pi] + 3*CA*(-1 + JL)^2*JL*(54 + 105*JL + 
            65*JL^2 + 15*JL^3 + JL^4)*PolyGamma[0, -2 - JL] + 
          9*CA*JL*(102 + 85*JL - 91*JL^2 - 90*JL^3 - 12*JL^4 + 5*JL^5 + JL^6)*
           PolyGamma[0, JL]))/(96*(-1 + JL)^2*JL*(1 + JL)*(2 + JL)*(3 + JL)^2*
         Pi), 0, (\[Alpha]s*(270*CA - 24894*CA*JL - 6048*CA*EulerGamma*JL + 
         13971*CA*JL^2 + 1584*CA*EulerGamma*JL^2 + 16826*CA*JL^3 + 
         4224*CA*EulerGamma*JL^3 - 7950*CA*JL^4 + 576*CA*EulerGamma*JL^4 - 
         7356*CA*JL^5 - 288*CA*EulerGamma*JL^5 - 1235*CA*JL^6 - 
         48*CA*EulerGamma*JL^6 - 864*EulerGamma*JL*nf*TF + 
         720*EulerGamma*JL^2*nf*TF + 768*EulerGamma*JL^3*nf*TF - 
         288*EulerGamma*JL^4*nf*TF - 288*EulerGamma*JL^5*nf*TF - 
         48*EulerGamma*JL^6*nf*TF - 2970*CA*JL*Pi*Cot[JL*Pi] - 
         2259*CA*JL^2*Pi*Cot[JL*Pi] + 2817*CA*JL^3*Pi*Cot[JL*Pi] + 
         2430*CA*JL^4*Pi*Cot[JL*Pi] + 180*CA*JL^5*Pi*Cot[JL*Pi] - 
         171*CA*JL^6*Pi*Cot[JL*Pi] - 27*CA*JL^7*Pi*Cot[JL*Pi] + 
         19008*CA*JL*Log[2] - 15840*CA*JL^2*Log[2] - 16896*CA*JL^3*Log[2] + 
         6336*CA*JL^4*Log[2] + 6336*CA*JL^5*Log[2] + 1056*CA*JL^6*Log[2] + 
         3456*JL*nf*TF*Log[2] - 2880*JL^2*nf*TF*Log[2] - 
         3072*JL^3*nf*TF*Log[2] + 1152*JL^4*nf*TF*Log[2] + 
         1152*JL^5*nf*TF*Log[2] + 192*JL^6*nf*TF*Log[2] + 
         14256*CA*JL*Log[Pi] - 11880*CA*JL^2*Log[Pi] - 
         12672*CA*JL^3*Log[Pi] + 4752*CA*JL^4*Log[Pi] + 
         4752*CA*JL^5*Log[Pi] + 792*CA*JL^6*Log[Pi] + 2592*JL*nf*TF*Log[Pi] - 
         2160*JL^2*nf*TF*Log[Pi] - 2304*JL^3*nf*TF*Log[Pi] + 
         864*JL^4*nf*TF*Log[Pi] + 864*JL^5*nf*TF*Log[Pi] + 
         144*JL^6*nf*TF*Log[Pi] + 9*CA*(-1 + JL)^2*JL*(78 + 149*JL + 
           89*JL^2 + 19*JL^3 + JL^4)*PolyGamma[0, -2 - JL] - 
         9*CA*JL*(222 + 257*JL - 131*JL^2 - 250*JL^3 - 92*JL^4 - 7*JL^5 + 
           JL^6)*PolyGamma[0, JL]))/(288*(-1 + JL)^2*JL*(2 + JL)*(3 + JL)^2*
        Pi), -1/72*(CF*\[Alpha]s*(68 + 18*EulerGamma - 90*Log[2] + 9*Log[4] - 
          54*Log[Pi]))/Pi, 0, 0, 0, 0, -3}}

